Off-Policy Evaluation and Learning for Survival Outcomes Under Censoring

Optimizing survival outcomes, such as patient survival or customer retention, is a critical objective in data-driven decision-making. Off-Policy Evaluation~(OPE) provides a powerful framework for assessing such decision-making policies using logged data alone, without the need for costly or risky online experiments in high-stakes applications. However, typical estimators are not designed to handle right-censored survival outcomes, as they ignore unobserved survival times beyond the censoring time, leading to systematic underestimation of the true policy performance. To address this issue, we propose a novel framework for OPE and Off-Policy Learning~(OPL) tailored for survival outcomes under censoring. Specifically, we introduce IPCW-IPS and IPCW-DR, which employ the Inverse Probability of Censoring Weighting technique to explicitly deal with censoring bias. We theoretically establish that our estimators are unbiased and that IPCW-DR achieves double robustness, ensuring consistency if either the propensity score or the outcome model is correct. Furthermore, we extend this framework to constrained OPL to optimize policy value under budget constraints. We demonstrate the effectiveness of our proposed methods through simulation studies and illustrate their practical impacts using public real-world data for both evaluation and learning tasks.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Kohsuke Kubota, Mitsuhiro Takahashi, Yuta Saito

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Environment

This project is tested with Python 3.10 (3.10.20) on macOS (Apple silicon).
Install the required libraries with either `uv` or `pip`:

```bash
# with uv
uv venv --python 3.10 .venv
uv pip install --python .venv/bin/python -r requirements.txt
source .venv/bin/activate

# or with pip
pip install -r requirements.txt
```

requirements.txt content:
```
numpy>=2.0.0
pandas>=2.2.0
scipy>=1.13.0
torch==2.9.1
scikit-learn>=1.5.0
lifelines>=0.28.0
scikit-survival>=0.22.0
matplotlib>=3.8.0
seaborn>=0.13.0
tqdm>=4.66.0
PyYAML>=6.0.0
```

Tested versions: numpy 2.2.6, pandas 2.3.3, scipy 1.15.3, torch 2.9.1,
scikit-learn 1.7.2, lifelines 0.30.0, scikit-survival 0.25.0.


# Simulation Studies

Assuming the current directory is the root directory.
Each script writes its results to `output/<config name>_results/`
(`raw_results.csv`, `aggregated_metrics.csv`, figures and `execution.log`).

## OPE (Off-Policy Evaluation)
Execution:
```bash
bash commands/exec_sim_ope.sh config/simulation_params/sim_ope_sample_size_comparison.yaml
bash commands/exec_sim_ope.sh config/simulation_params/sim_ope_epsilon_comparison.yaml
bash commands/exec_sim_ope.sh config/simulation_params/sim_ope_censoring_comparison.yaml
```

Visualization (also run automatically at the end of each execution):
```bash
python src/visualize_ope.py --csv-path output/sim_ope_sample_size_comparison_results/aggregated_metrics.csv
python src/visualize_ope.py --csv-path output/sim_ope_censoring_comparison_results/aggregated_metrics.csv
python src/visualize_ope.py --csv-path output/sim_ope_epsilon_comparison_results/aggregated_metrics.csv
```

## OPL (Off-Policy Learning)
Execution:
```bash
bash commands/exec_sim_opl.sh config/simulation_params/sim_opl_sample_size_comparison.yaml
bash commands/exec_sim_opl.sh config/simulation_params/sim_opl_censoring_comparison.yaml
bash commands/exec_sim_opl.sh config/simulation_params/sim_opl_beta_comparison.yaml
```

Visualization (also run automatically at the end of each execution):
```bash
python src/visualize_opl.py --csv-path output/sim_opl_sample_size_comparison_results/aggregated_metrics.csv
python src/visualize_opl.py --csv-path output/sim_opl_censoring_comparison_results/aggregated_metrics.csv
python src/visualize_opl.py --csv-path output/sim_opl_beta_comparison_results/aggregated_metrics.csv
```

## Configuration notes
- `n_seeds: 100` and `n_test: 100000` follow the settings in the paper.
- `mu_standardization: population` standardizes the log-location of the event time
  with fixed population moments, so that the training, test and calibration samples
  share the same data-generating process. Setting it to `batch` standardizes each
  generated sample by its own moments instead.
- Running all conditions with 100 seeds takes several hours per configuration on a
  laptop CPU. The configurations are independent and can be run in parallel
  (e.g. with `OMP_NUM_THREADS=1` for each process).


# Real-World Case Study (Starbucks)
Data Preparation:
```bash
mkdir -p data/starbucks
curl -L -o data/starbucks-app-customer-reward-program-data.zip \
  https://www.kaggle.com/api/v1/datasets/download/blacktile/starbucks-app-customer-reward-program-data
unzip data/starbucks-app-customer-reward-program-data.zip -d data/starbucks
```

Execution and Visualization:
```bash
# OPE (Table 1) -> data/starbucks/ope_metrics_final.csv
python src/starbucks_ope_pipeline.py

# Constrained OPL (Table 2) -> output/starbucks_copl/
python src/starbucks_constrained_opl_pipeline.py
python src/starbucks_constrained_visualization.py
```

The constrained OPL experiment trains 8 gradient-based learners for 500 epochs in
each of the 100 trials. Trials are independent, so they can be split into seed
ranges, run in parallel and merged (the merged results are identical to a single run):
```bash
for s in 0 20 40 60 80; do
  python src/starbucks_constrained_opl_pipeline.py --seed-start $s --seed-end $((s+20)) \
    --output-dir output/starbucks_copl/shard_$s &
done
wait
python src/starbucks_constrained_opl_pipeline.py --output-dir output/starbucks_copl \
  --merge output/starbucks_copl/shard_{0,20,40,60,80}
python src/starbucks_constrained_visualization.py
```


# License

This code is released under the MIT License (see `LICENSE`).


==> anc/commands/exec_sim_ope.sh <==
param_config_file=$1
config_name=$(basename "$param_config_file" .yaml)
echo "config_name: $config_name"

output_dir="output/${config_name}_results"
mkdir -p "$output_dir"

if [ "$(ls -A $output_dir)" ]; then
    echo "Output directory is not empty. Removing existing files..."
    rm -rf ${output_dir}/*
fi

log_file_name="execution.log"
log_file_path="${output_dir}/${log_file_name}"

echo "" > "$log_file_path"

python src/main_ope.py --config $param_config_file --log-file-name $log_file_name

==> anc/commands/exec_sim_opl.sh <==
param_config_file=$1
config_name=$(basename "$param_config_file" .yaml)
echo "config_name: $config_name"

output_dir="output/${config_name}_results"
mkdir -p "$output_dir"

if [ "$(ls -A $output_dir)" ]; then
    echo "Output directory is not empty. Removing existing files..."
    rm -rf ${output_dir}/*
fi

log_file_name="execution.log"
log_file_path="${output_dir}/${log_file_name}"

echo "" > "$log_file_path"

python src/main_opl.py --config $param_config_file --log-file-name $log_file_name


==> anc/commands/multi_exec_sim.sh <==
bash commands/exec_sim_ope.sh config/simulation_params/sim_ope_sample_size_comparison.yaml
bash commands/exec_sim_ope.sh config/simulation_params/sim_ope_censoring_comparison.yaml
bash commands/exec_sim_ope.sh config/simulation_params/sim_ope_epsilon_comparison.yaml


==> anc/config/simulation_params/sim_ope_censoring_comparison.yaml <==
experiment_name: "ope_censoring_comparison"

base_params:
  n_actions: 10 
  context_dim: 10
  censoring_correction: -0.4
  tau: 2.0
  beta: 1.0
  n_test: 100000
  n_seeds: 100 
  base_seed: 0
  mu_standardization: population

varied_params:
  n_train: [10000] 
  rho: [0.1, 0.2, 0.3, 0.4, 0.5] 
  epsilon: [0.0] 

==> anc/config/simulation_params/sim_ope_epsilon_comparison.yaml <==
experiment_name: "ope_epsilon_comparison"

base_params:
  n_actions: 10
  context_dim: 10
  censoring_correction: -0.4
  tau: 2.0
  beta: 1.0
  n_test: 100000
  n_seeds: 100 
  base_seed: 0
  mu_standardization: population

varied_params:
  n_train: [10000] 
  rho: [0.3] 
  epsilon: [0.0, 0.1, 0.2, 0.3, 0.4, 0.5] 

==> anc/config/simulation_params/sim_ope_sample_size_comparison.yaml <==
experiment_name: "ope_sample_size_comparison"

base_params:
  n_actions: 10
  context_dim: 10
  censoring_correction: -0.4
  tau: 2.0
  beta: 1.0
  n_test: 100000
  n_seeds: 100
  base_seed: 0
  mu_standardization: population

varied_params:
  n_train: [500, 1000, 2000, 5000, 10000] 
  rho: [0.3] 
  epsilon: [0.0] 

==> anc/config/simulation_params/sim_opl_beta_comparison.yaml <==
experiment_name: "opl_beta_comparison"

base_params:
  include_cost: False
  gradient_methods: ["IPS", "DR", "IPCW-IPS", "IPCW-DR"]
  n_actions: 10
  context_dim: 10
  censoring_correction: -0.4
  hidden_dims: [64, 64]
  tau: 2.0
  rho: 0.3         
  n_test: 100000
  n_seeds: 100
  base_seed: 0
  mu_standardization: population

  n_train: 10000    
  lr: 0.01
  lambda_lr: 0.005
  n_epochs: 200
  batch_size: 256
  val_split: 0.3
  patience: 10

varied_params:
  beta: [0.0, 0.5, 1.0, 1.5, 2.0]

==> anc/config/simulation_params/sim_opl_censoring_comparison.yaml <==
experiment_name: "opl_censoring_comparison"

base_params:
  include_cost: False
  gradient_methods: ["IPS", "DR", "IPCW-IPS", "IPCW-DR"]
  n_actions: 10
  context_dim: 10
  censoring_correction: -0.4
  hidden_dims: [64, 64]
  tau: 2.0
  beta: 1.0        
  n_test: 100000
  n_seeds: 100 
  base_seed: 0
  mu_standardization: population

  n_train: 10000    
  lr: 0.01
  lambda_lr: 0.005
  n_epochs: 200
  batch_size: 256
  val_split: 0.3
  patience: 10

varied_params:
  rho: [0.1, 0.2, 0.3, 0.4, 0.5]

==> anc/config/simulation_params/sim_opl_sample_size_comparison.yaml <==
experiment_name: "opl_sample_size_comparison"

base_params:
  include_cost: False
  gradient_methods: ["IPS", "DR", "IPCW-IPS", "IPCW-DR"]
  n_actions: 10
  context_dim: 10
  censoring_correction: -0.4
  hidden_dims: [64, 64]
  tau: 2.0
  beta: 1.0        
  n_test: 100000   
  n_seeds: 100     
  base_seed: 0
  mu_standardization: population

  rho: 0.3       
  lr: 0.01
  lambda_lr: 0.005
  n_epochs: 200
  batch_size: 256
  val_split: 0.3
  patience: 10

varied_params:
  n_train: [500, 1000, 2000, 5000, 10000]

==> anc/requirements.txt <==
numpy>=2.0.0
pandas>=2.2.0
scipy>=1.13.0
torch==2.9.1
scikit-learn>=1.5.0
lifelines>=0.28.0
scikit-survival>=0.22.0
matplotlib>=3.8.0
seaborn>=0.13.0
tqdm>=4.66.0
PyYAML>=6.0.0


==> anc/src/__init__.py <==
"""Censoring-aware off-policy evaluation and learning (IJCAI 2026)."""


==> anc/src/data_generator.py <==
import numpy as np
from scipy.special import softmax, expit
from scipy.stats import lognorm
from scipy.optimize import bisect


class SurvivalDataGenerator:
    def __init__(
        self,
        n_actions: int = 10,
        context_dim: int = 10,
        tau: float = 2.0,
        rho: float = 0.3,
        beta: float = 1.0,
        kappa: float = 1.0,
        sigma_c: float = 1.0,
        censoring_correlation: float = 0.0,
        random_state: int = 42,
        mu_standardization: str = "population",
        n_reference: int = 200000,
    ):
        self.n_actions = n_actions
        self.context_dim = context_dim
        self.tau = tau
        self.rho = rho
        self.beta = beta
        self.kappa = kappa
        self.sigma_c = sigma_c
        self.censoring_correlation = censoring_correlation
        self.rng = np.random.RandomState(random_state)

        self.feature_dim = context_dim + n_actions + (context_dim * n_actions)

        scale_factor = 1.0 / np.sqrt(self.feature_dim)
        self.theta_L = self.rng.uniform(-1, 1, size=self.feature_dim) * scale_factor
        self.theta_C_independent = (
            self.rng.uniform(-1, 1, size=self.feature_dim) * scale_factor
        )

        self.theta_pi = self.rng.uniform(-1, 1, size=(context_dim, n_actions))

        self.theta_quadratic = self.rng.uniform(-0.5, 0.5, size=context_dim)

        # How the raw log-location of L is standardized.
        #   "population" (default): fixed mean/std of the context distribution,
        #                 estimated once from n_reference draws with a separate RNG,
        #                 so train / test / calibration batches share the same
        #                 data-generating process.
        #   "batch":      mean/std of the batch passed in (behaviour of the code
        #                 used for the submitted version; batches differ slightly).
        if mu_standardization not in ("batch", "population"):
            raise ValueError(f"Unknown mu_standardization: {mu_standardization}")
        self.mu_standardization = mu_standardization
        self.mu_raw_mean = None
        self.mu_raw_std = None
        if mu_standardization == "population":
            ref_rng = np.random.RandomState(random_state + 1_000_003)
            X_ref = ref_rng.normal(0, 1, size=(n_reference, self.context_dim))
            raw = self._raw_mu_L(X_ref)
            self.mu_raw_mean = raw.mean()
            self.mu_raw_std = raw.std()

        self.delta_C = 0.0
        self._calibrate_delta_c()

    def _compute_features(self, X: np.ndarray) -> np.ndarray:
        n_samples = X.shape[0]
        phi_x = np.tile(X[:, np.newaxis, :], (1, self.n_actions, 1))
        eye = np.eye(self.n_actions)
        phi_a = np.tile(eye[np.newaxis, :, :], (n_samples, 1, 1))

        phi_inter = np.zeros(
            (n_samples, self.n_actions, self.context_dim * self.n_actions)
        )
        for a in range(self.n_actions):
            start_idx = a * self.context_dim
            end_idx = (a + 1) * self.context_dim
            phi_inter[:, a, start_idx:end_idx] = X

        phi = np.concatenate([phi_x, phi_a, phi_inter], axis=2)
        return phi

    _CHUNK = 20000

    def _raw_terms_chunk(self, X: np.ndarray):
        phi = self._compute_features(X)
        n_samples = X.shape[0]

        linear_term_L = np.dot(phi, self.theta_L) * 0.1

        nonlinear_bias = np.zeros((n_samples, self.n_actions))

        for a in range(self.n_actions):
            idx1 = a % self.context_dim
            idx2 = (a + 1) % self.context_dim
            idx3 = (a + 2) % self.context_dim

            term = (X[:, idx1] * X[:, idx2]) + (X[:, idx3] ** 2)

            if a % 2 == 1:
                term = -term

            nonlinear_bias[:, a] = term

        nonlinear_bias = nonlinear_bias * 5.0

        mu_raw = linear_term_L + nonlinear_bias
        linear_term_C_indep = np.dot(phi, self.theta_C_independent)
        return mu_raw, linear_term_C_indep

    def _raw_terms(self, X: np.ndarray):
        # processed in row chunks to bound memory (phi is n x A x d_phi)
        parts = [
            self._raw_terms_chunk(X[i : i + self._CHUNK])
            for i in range(0, X.shape[0], self._CHUNK)
        ]
        mu_raw = np.concatenate([p[0] for p in parts], axis=0)
        lin_c = np.concatenate([p[1] for p in parts], axis=0)
        return mu_raw, lin_c

    def _raw_mu_L(self, X: np.ndarray) -> np.ndarray:
        return self._raw_terms(X)[0]

    def _compute_lambda_L_and_C_base(self, X: np.ndarray):
        mu_L, linear_term_C_indep = self._raw_terms(X)

        if self.mu_standardization == "population":
            mu_L = (mu_L - self.mu_raw_mean) / (self.mu_raw_std + 1e-6)
        else:
            mu_L = (mu_L - mu_L.mean()) / (mu_L.std() + 1e-6)
        mu_L = mu_L * 1.0 + 0.5

        log_scale_C_base = linear_term_C_indep + (self.censoring_correlation * mu_L)

        return mu_L, np.exp(log_scale_C_base)

    def _calibrate_delta_c(self, n_calibration: int = 20000):
        X_cal = self.rng.normal(0, 1, size=(n_calibration, self.context_dim))
        mu_L, scale_C_base = self._compute_lambda_L_and_C_base(X_cal)

        logits = np.dot(X_cal, self.theta_pi)
        pi_0 = softmax(self.beta * logits, axis=1)
        actions = np.array(
            [self.rng.choice(self.n_actions, p=pi_0[i]) for i in range(n_calibration)]
        )

        chosen_mu_L = mu_L[np.arange(n_calibration), actions]
        chosen_scale_C_base = scale_C_base[np.arange(n_calibration), actions]

        sigma_L = 1.0
        L = self.rng.lognormal(mean=chosen_mu_L, sigma=sigma_L)

        def objective(delta):
            scale_C = chosen_scale_C_base * np.exp(delta)
            C = self.rng.exponential(scale=scale_C)

            censoring_rate = np.mean(C < L)

            return censoring_rate - self.rho

        try:
            self.delta_C = bisect(objective, -10.0, 10.0, xtol=1e-3)
        except ValueError:
            print("Warning: Calibration failed to converge. Using heuristic.")
            mean_L = np.mean(L)
            mean_C_base = np.mean(chosen_scale_C_base)
            term1 = np.log((1.0 - self.rho) / self.rho)
            term2 = np.log(mean_L)
            term3 = np.log(mean_C_base)
            self.delta_C = term1 + term2 - term3

    def get_true_rmst(self, lambda_L: np.ndarray) -> np.ndarray:
        if lambda_L.shape[0] > self._CHUNK:
            return np.concatenate(
                [
                    self.get_true_rmst(lambda_L[i : i + self._CHUNK])
                    for i in range(0, lambda_L.shape[0], self._CHUNK)
                ],
                axis=0,
            )
        sigma_L = 1.0
        n_samples, n_actions = lambda_L.shape

        n_grids = 50

        t_grid = np.linspace(0, self.tau, n_grids)
        dt = self.tau / (50 - 1)

        mu = lambda_L[:, :, np.newaxis]

        t_grid_reshaped = t_grid[np.newaxis, np.newaxis, :]

        cdf_vals = lognorm.cdf(t_grid_reshaped, s=sigma_L, scale=np.exp(mu))

        s_vals = 1.0 - cdf_vals

        rmst = np.trapezoid(s_vals, dx=dt, axis=2)

        return rmst

    def _generate_cost(self, lambda_L: np.ndarray) -> np.ndarray:
        mu_L = lambda_L
        noise = self.rng.normal(0, self.sigma_c, size=mu_L.shape)
        return expit(self.kappa * mu_L + noise)

    def generate_log_data(self, n_samples: int) -> dict:
        X = self.rng.normal(0, 1, size=(n_samples, self.context_dim))

        mu_L, scale_C_base = self._compute_lambda_L_and_C_base(X)
        scale_C = scale_C_base * np.exp(self.delta_C)

        true_rmst = self.get_true_rmst(mu_L)

        logits = np.dot(X, self.theta_pi)
        pi_0 = softmax(self.beta * logits, axis=1)

        actions = np.array(
            [self.rng.choice(self.n_actions, p=pi_0[i]) for i in range(n_samples)]
        )

        chosen_mu_L = mu_L[np.arange(n_samples), actions]
        chosen_scale_C = scale_C[np.arange(n_samples), actions]

        sigma_L = 1.0
        L = self.rng.lognormal(mean=chosen_mu_L, sigma=sigma_L)

        C = self.rng.exponential(scale=chosen_scale_C)

        T = np.minimum(L, C)
        r = (L <= C).astype(int)
        ps = pi_0[np.arange(n_samples), actions]

        cost_all = self._generate_cost(mu_L)
        chosen_cost = cost_all[np.arange(n_samples), actions]

        return {
            "context": X,
            "action": actions,
            "T": T,
            "event": r,
            "propensity_score": ps,
            "cost": chosen_cost,
            "true_L": L,
            "true_C": C,
        }

    def generate_test_data(self, n_test: int = 100000) -> dict:
        X_test = self.rng.normal(0, 1, size=(n_test, self.context_dim))
        mu_L, _ = self._compute_lambda_L_and_C_base(X_test)
        true_rmst = self.get_true_rmst(mu_L)
        true_cost = self._generate_cost(mu_L)
        return {"context": X_test, "true_rmst": true_rmst, "true_cost": true_cost}

    def calc_ground_truth_policy_value(
        self, test_data: dict, epsilon: float = 0.0
    ) -> float:
        true_rmst = test_data["true_rmst"]
        n_test, n_actions = true_rmst.shape

        best_actions = np.argmax(true_rmst, axis=1)
        pi_e = np.ones((n_test, n_actions)) * (epsilon / n_actions)
        pi_e[np.arange(n_test), best_actions] += 1.0 - epsilon

        v_pi_e = np.mean(np.sum(pi_e * true_rmst, axis=1))
        return v_pi_e


==> anc/src/estimators.py <==
from abc import ABC, abstractmethod
import hashlib
from lifelines import CoxPHFitter, WeibullAFTFitter
from lifelines.utils import interpolate_at_times
import numpy as np
import pandas as pd
from sklearn.linear_model import LogisticRegression
from sklearn.ensemble import RandomForestRegressor
from typing import Dict, Optional, Union, Callable, List
import logging

logger = logging.getLogger(__name__)


class NuisanceModelWrapper:
    def __init__(self):
        self.ps_model = LogisticRegression(
            solver="lbfgs",
            fit_intercept=False,
            penalty=None,
            max_iter=1000,
            random_state=42,
        )
        self.censoring_models: Dict[int, CoxPHFitter] = {}
        self.outcome_models: Dict[int, CoxPHFitter] = {}
        self.cost_models: Dict[int, RandomForestRegressor] = {}

        self.context_cols = []
        self.action_col = ""
        self.time_col = ""
        self.event_col = ""

        self.classes_: Optional[np.ndarray] = None
        self._ph_cache: Dict[tuple, np.ndarray] = {}

    def _partial_hazard(self, kind: str, a, model, context: pd.DataFrame) -> np.ndarray:
        # exp(x'beta) of a fitted Cox model, cached per (model, context).
        # S(t | x) = exp(-H0(t) * exp(x'beta)) exactly as in lifelines'
        # predict_survival_function, but without rebuilding a DataFrame for every t.
        values = np.ascontiguousarray(context.to_numpy(dtype=float))
        key = (kind, a, values.shape, hashlib.sha1(values.tobytes()).hexdigest())
        if key not in self._ph_cache:
            self._ph_cache[key] = model.predict_partial_hazard(context).values
        return self._ph_cache[key]

    def fit_ps(
        self, train_data: pd.DataFrame, context_cols: List[str], action_col: str
    ):
        X = train_data[context_cols]
        y_action = train_data[action_col]
        self.ps_model.fit(X, y_action)

        self.classes_ = self.ps_model.classes_

    def fit_censoring(
        self,
        train_data: pd.DataFrame,
        context_cols: List[str],
        action_col: str,
        time_col: str,
        event_col: str,
    ):
        unique_actions = np.sort(train_data[action_col].unique())

        self.classes_ = unique_actions

        for a in unique_actions:
            subset = train_data[train_data[action_col] == a].copy()
            if len(subset) < 5:
                continue

            df_subset = subset[context_cols].copy()
            df_subset[time_col] = subset[time_col]

            df_subset["censoring_event"] = 1 - subset[event_col]

            cph = CoxPHFitter(penalizer=1e-4)
            try:
                cph.fit(df_subset, duration_col=time_col, event_col="censoring_event")
                self.censoring_models[a] = cph
            except Exception as e:
                logger.warning(
                    f"Warning: Failed to fit censoring model for action {a}: {e}"
                )

    def fit_outcome(
        self,
        train_data: pd.DataFrame,
        context_cols: List[str],
        action_col: str,
        time_col: str,
        event_col: str,
    ):
        unique_actions = np.sort(train_data[action_col].unique())

        self.classes_ = unique_actions

        for a in unique_actions:
            subset = train_data[train_data[action_col] == a].copy()
            if len(subset) < 5:
                continue

            df_subset = subset[context_cols].copy()
            df_subset[time_col] = subset[time_col]
            df_subset["outcome_event"] = subset[event_col]

            model = CoxPHFitter(penalizer=1e-4)
            try:
                model.fit(df_subset, duration_col=time_col, event_col="outcome_event")
                self.outcome_models[a] = model
            except Exception as e:
                logger.warning(
                    f"Warning: Failed to fit outcome model for action {a}: {e}"
                )

    def fit_cost(
        self,
        train_data: pd.DataFrame,
        context_cols: List[str],
        action_col: str,
        cost_col: str,
    ):
        unique_actions = np.sort(train_data[action_col].unique())
        self.classes_ = unique_actions

        if hasattr(self.ps_model, "classes_"):
            all_ps_matrix = self.ps_model.predict_proba(train_data[context_cols])
        else:
            all_ps_matrix = None

        for a_idx, a in enumerate(unique_actions):
            if hasattr(self.ps_model, "classes_"):
                target_idx = np.where(self.ps_model.classes_ == a)[0]
                if len(target_idx) == 0:
                    continue
                col_idx = target_idx[0]
            else:
                col_idx = a_idx

            subset_mask = train_data[action_col] == a
            subset = train_data[subset_mask]
            if len(subset) < 5:
                continue

            X_subset = subset[context_cols]
            y_subset = subset[cost_col]

            if all_ps_matrix is not None:
                ps_subset = all_ps_matrix[subset_mask, col_idx]
                ps_subset = np.clip(ps_subset, 0.01, 1.0)
                inv_ps = 1.0 / ps_subset
            else:
                inv_ps = np.ones(len(y_subset))

            base_model = RandomForestRegressor(
                n_estimators=100,
                max_depth=7,
                min_samples_leaf=10,
                oob_score=True,
                random_state=42,
            )
            base_model.fit(X_subset, y_subset)

            if base_model.oob_prediction_ is not None:
                base_preds = base_model.oob_prediction_
            else:
                base_preds = base_model.predict(X_subset)

            residuals = y_subset - base_preds
            y_dr = base_preds + inv_ps * residuals

            y_dr = np.clip(y_dr, np.percentile(y_dr, 1), np.percentile(y_dr, 99))

            final_model = RandomForestRegressor(
                n_estimators=100,
                max_depth=7,
                min_samples_leaf=10,
                random_state=42,
            )
            try:
                final_model.fit(X_subset, y_dr)
                self.cost_models[a] = final_model
            except Exception as e:
                logger.warning(f"Failed to fit cost model for action {a}: {e}")

    def fit_all(
        self,
        train_data: pd.DataFrame,
        context_cols: List[str],
        action_col: str,
        time_col: str,
        event_col: str,
        cost_col: Optional[str] = None,
    ):
        self.context_cols = context_cols
        self.action_col = action_col
        self.time_col = time_col
        self.event_col = event_col
        self.cost_col = cost_col

        self.fit_ps(train_data, context_cols, action_col)
        self.fit_censoring(train_data, context_cols, action_col, time_col, event_col)
        self.fit_outcome(train_data, context_cols, action_col, time_col, event_col)

        if cost_col is not None and cost_col in train_data.columns:
            self.fit_cost(train_data, context_cols, action_col, cost_col)

    def predict_ps(self, context: pd.DataFrame) -> np.ndarray:
        return self.ps_model.predict_proba(context)

    def predict_censoring_prob(
        self, context: pd.DataFrame, actions: np.ndarray, times: np.ndarray
    ) -> np.ndarray:
        n_samples = len(context)
        probs = np.zeros(n_samples)
        unique_actions = np.unique(actions)

        for a in unique_actions:
            if a not in self.censoring_models:
                continue

            mask = actions == a
            if not np.any(mask):
                continue

            X_subset = context[mask]
            times_subset = times[mask]
            model = self.censoring_models[a]
            if model is None:
                logger.warning(
                    f"Predicting Censorig: No model found for action {a}. Fallback to 1.0."
                )
                continue

            try:
                v = self._partial_hazard("censoring", a, model, context)[mask]
                time_index = model.timeline
                idx = np.searchsorted(time_index, times_subset, side="right") - 1
                idx = np.clip(idx, 0, len(time_index) - 1)
                c_0 = interpolate_at_times(
                    model.baseline_cumulative_hazard_, time_index[idx]
                )
                probs[mask] = np.exp(-(c_0 * v))
            except Exception as e:
                logger.warning(
                    f"Predict Censoring Error for action {a}: {e}. Fallback to 1.0."
                )
                probs[mask] = 1.0

        return np.clip(probs, 1e-4, 1.0)

    def predict_survival_prob(self, context: pd.DataFrame, times: float) -> np.ndarray:
        if self.classes_ is None:
            raise RuntimeError("Models must be fitted before prediction.")

        n_samples = len(context)
        n_actions = len(self.classes_)
        probs = np.zeros((n_samples, n_actions))

        for a_idx, a in enumerate(self.classes_):
            if a not in self.outcome_models:
                continue

            model = self.outcome_models[a]
            try:
                v = self._partial_hazard("outcome", a, model, context)
                c_0 = interpolate_at_times(
                    model.baseline_cumulative_hazard_, np.atleast_1d(float(times))
                )
                probs[:, a_idx] = np.exp(-(c_0 * v))
            except Exception:
                pass

        return probs

    def predict_cost(self, context: pd.DataFrame) -> np.ndarray:
        if self.classes_ is None:
            raise RuntimeError("Models must be fitted before prediction.")

        n_samples = len(context)
        n_actions = len(self.classes_)
        costs = np.zeros((n_samples, n_actions))

        for a_idx, a in enumerate(self.classes_):
            if a not in self.cost_models:
                continue

            model = self.cost_models[a]
            try:
                costs[:, a_idx] = model.predict(context)
            except Exception:
                pass

        return costs


class MisspecifiedModelWrapper(NuisanceModelWrapper):
    def __init__(self, misspecify_ps: bool = False, misspecify_outcome: bool = False):
        super().__init__()
        self.misspecify_ps = misspecify_ps
        self.misspecify_outcome = misspecify_outcome

    def predict_ps(self, context: pd.DataFrame) -> np.ndarray:
        if self.misspecify_ps:
            if self.classes_ is None:
                raise RuntimeError("Models must be fitted before prediction.")

            n_samples = len(context)
            n_actions = len(self.classes_)

            return np.ones((n_samples, n_actions)) / n_actions
        else:
            return super().predict_ps(context)

    def predict_survival_prob(self, context: pd.DataFrame, times: float) -> np.ndarray:
        if self.misspecify_outcome:
            if self.classes_ is None:
                raise RuntimeError("Models must be fitted before prediction.")

            n_samples = len(context)
            n_actions = len(self.classes_)

            return np.full((n_samples, n_actions), 0.5)

        else:
            return super().predict_survival_prob(context, times)


class BaseRMSTEstimator(ABC):
    def __init__(
        self, nuisance_model: NuisanceModelWrapper, tau: float, n_time_grids: 100
    ):
        self.nuisance_model = nuisance_model
        self.tau = tau
        self.time_grids = np.linspace(0, tau, n_time_grids)
        self.dt = tau / (n_time_grids - 1)

    @abstractmethod
    def _estimate_survival_at_t(
        self, t: float, df: pd.DataFrame, eval_policy_probs: np.ndarray
    ) -> float:
        pass

    def estimate(self, df: pd.DataFrame, eval_policy_probs: np.ndarray) -> float:
        vals = []
        for t in self.time_grids:
            v_t = self._estimate_survival_at_t(t, df, eval_policy_probs)
            vals.append(v_t)

        vals = np.array(vals)

        rmst = np.trapezoid(vals, dx=self.dt)

        return rmst


class IPSEstimator(BaseRMSTEstimator):
    def _estimate_survival_at_t(
        self, t: float, df: pd.DataFrame, eval_policy_probs: np.ndarray
    ) -> float:
        if not self.nuisance_model.context_cols:
            raise ValueError("Context columns unknown. Call fit_all() first.")
        X = df[self.nuisance_model.context_cols]
        actions = df["action"].values

        pi_0_matrix = self.nuisance_model.predict_ps(X)
        pi_0 = pi_0_matrix[np.arange(len(df)), actions]
        pi_0 = np.clip(pi_0, 1e-4, 1.0)
        pi_e_chosen = eval_policy_probs[np.arange(len(df)), actions]
        w = pi_e_chosen / pi_0

        T = df["T"].values
        indicator = (T > t).astype(float)
        return np.mean(w * indicator)


class DREstimator(BaseRMSTEstimator):
    def _estimate_survival_at_t(
        self, t: float, df: pd.DataFrame, eval_policy_probs: np.ndarray
    ) -> float:
        if not self.nuisance_model.context_cols:
            raise ValueError("Context columns unknown. Call fit_all() first.")
        X = df[self.nuisance_model.context_cols]
        actions = df["action"].values

        pi_0_matrix = self.nuisance_model.predict_ps(X)
        pi_0 = pi_0_matrix[np.arange(len(df)), actions]
        pi_0 = np.clip(pi_0, 1e-4, 1.0)
        pi_e_chosen = eval_policy_probs[np.arange(len(df)), actions]
        w = pi_e_chosen / pi_0

        T = df["T"].values
        indicator = (T > t).astype(float)

        S_hat_all = self.nuisance_model.predict_survival_prob(X, t)
        S_hat_observed = S_hat_all[np.arange(len(df)), actions]
        S_hat_expectation = np.sum(eval_policy_probs * S_hat_all, axis=1)

        return np.mean(w * (indicator - S_hat_observed) + S_hat_expectation)


class DMEstimator(BaseRMSTEstimator):
    def _estimate_survival_at_t(
        self, t: float, df: pd.DataFrame, eval_policy_probs: np.ndarray
    ) -> float:
        if not self.nuisance_model.context_cols:
            raise ValueError("Context columns unknown. Call fit_all() first.")

        X = df[self.nuisance_model.context_cols]

        S_hat_all = self.nuisance_model.predict_survival_prob(X, t)

        S_hat_expectation = np.sum(eval_policy_probs * S_hat_all, axis=1)

        return np.mean(S_hat_expectation)


class IPCWIPSEstimator(BaseRMSTEstimator):
    def _estimate_survival_at_t(
        self, t: float, df: pd.DataFrame, eval_policy_probs: np.ndarray
    ) -> float:
        if not self.nuisance_model.context_cols:
            raise ValueError("Context columns unknown. Call fit_all() first.")
        X = df[self.nuisance_model.context_cols]
        actions = df["action"].values

        pi_0_matrix = self.nuisance_model.predict_ps(X)
        pi_0 = pi_0_matrix[np.arange(len(df)), actions]
        pi_0 = np.clip(pi_0, 1e-4, 1.0)
        pi_e_chosen = eval_policy_probs[np.arange(len(df)), actions]
        w = pi_e_chosen / pi_0

        t_vec = np.full(len(df), t)
        G_hat_t = self.nuisance_model.predict_censoring_prob(X, actions, t_vec)

        T = df["T"].values
        indicator = (T > t).astype(float)
        return np.mean(w * indicator / G_hat_t)


class IPCWDREstimator(BaseRMSTEstimator):
    def _estimate_survival_at_t(
        self, t: float, df: pd.DataFrame, eval_policy_probs: np.ndarray
    ) -> float:
        if not self.nuisance_model.context_cols:
            raise ValueError("Context columns unknown. Call fit_all() first.")
        X = df[self.nuisance_model.context_cols]
        actions = df["action"].values

        pi_0_matrix = self.nuisance_model.predict_ps(X)
        pi_0 = pi_0_matrix[np.arange(len(df)), actions]
        pi_0 = np.clip(pi_0, 1e-4, 1.0)
        pi_e_chosen = eval_policy_probs[np.arange(len(df)), actions]
        w = pi_e_chosen / pi_0

        t_vec = np.full(len(df), t)
        G_hat_t = self.nuisance_model.predict_censoring_prob(X, actions, t_vec)

        T = df["T"].values
        indicator = (T > t).astype(float)
        Y_ipcw = indicator / G_hat_t

        S_hat_all = self.nuisance_model.predict_survival_prob(X, t)
        S_hat_observed = S_hat_all[np.arange(len(df)), actions]
        S_hat_expectation = np.sum(eval_policy_probs * S_hat_all, axis=1)

        return np.mean(w * (Y_ipcw - S_hat_observed) + S_hat_expectation)


==> anc/src/learners.py <==
from abc import ABC, abstractmethod
import copy
import numpy as np
import pandas as pd
import torch
import torch.optim as optim
from typing import Optional, List, Dict, Tuple
from tqdm import tqdm
import logging

from src.estimators import NuisanceModelWrapper
from src.policy import LinearSoftmaxPolicy, NeuralSoftmaxPolicy

logger = logging.getLogger(__name__)


class BaseLearner(ABC):
    def __init__(self, context_dim: int, n_actions: int):
        self.context_dim = context_dim
        self.n_actions = n_actions
        self.history = {}

    @abstractmethod
    def fit(
        self, df_train: pd.DataFrame, nuisance_wrapper: NuisanceModelWrapper, **kwargs
    ):
        pass

    @abstractmethod
    def predict_prob(self, x: np.ndarray, deterministic: bool = False) -> np.ndarray:
        pass


class RegressionLearner(BaseLearner):
    def __init__(self, context_dim: int, n_actions: int, tau: float):
        super().__init__(context_dim, n_actions)
        self.tau = tau
        self.nuisance_model = None
        self.time_grids = np.linspace(0, tau, num=100)
        self.dt = tau / 99

    def fit(
        self, df_train: pd.DataFrame, nuisance_wrapper: NuisanceModelWrapper, **kwargs
    ):
        self.nuisance_model = nuisance_wrapper
        self.history = {}

    def _predict_rmst(self, df_x: pd.DataFrame) -> np.ndarray:
        n_samples = len(df_x)
        rmst_preds = np.zeros((n_samples, self.n_actions))
        trapz_weights = np.ones(100)
        trapz_weights[0] = 0.5
        trapz_weights[-1] = 0.5
        for i, t in enumerate(self.time_grids):
            probs_t = self.nuisance_model.predict_survival_prob(df_x, times=t)
            rmst_preds += probs_t * trapz_weights[i]
        rmst_preds *= self.dt
        return rmst_preds

    def predict_prob(self, x: np.ndarray, deterministic: bool = False) -> np.ndarray:
        if self.nuisance_model is None:
            raise RuntimeError("Learner must be fitted first.")

        n_samples = x.shape[0]

        df_x = pd.DataFrame(x, columns=self.nuisance_model.context_cols)

        rmst_preds = self._predict_rmst(df_x)

        best_actions = np.argmax(rmst_preds, axis=1)
        policy_probs = np.zeros((n_samples, self.n_actions))
        policy_probs[np.arange(n_samples), best_actions] = 1.0

        return policy_probs


class ConstrainedRegressionLearner(RegressionLearner):
    def __init__(
        self,
        context_dim: int,
        n_actions: int,
        tau: float,
        budget: float,
        safety_margin: float = 0.05,
    ):
        super().__init__(context_dim, n_actions, tau)
        self.budget = budget
        self.safety_margin = safety_margin

    def predict_prob(self, x: np.ndarray, deterministic: bool = False) -> np.ndarray:
        if self.nuisance_model is None:
            raise RuntimeError("Learner must be fitted first.")

        n_samples = x.shape[0]
        df_x = pd.DataFrame(x, columns=self.nuisance_model.context_cols)

        rmst_preds = self._predict_rmst(df_x)
        cost_preds = self.nuisance_model.predict_cost(df_x)

        policy_probs = np.zeros((n_samples, self.n_actions))

        effective_budget = self.budget - self.safety_margin

        for i in range(n_samples):
            feasible_mask = cost_preds[i] <= effective_budget
            feasible_indices = np.where(feasible_mask)[0]

            if len(feasible_indices) > 0:
                feasible_rmst = rmst_preds[i][feasible_indices]
                best_idx_in_feasible = np.argmax(feasible_rmst)
                best_action = feasible_indices[best_idx_in_feasible]
            else:
                best_action = np.argmin(cost_preds[i])

            policy_probs[i, best_action] = 1.0

        return policy_probs


class OffPolicyGradientLearner(BaseLearner):
    def __init__(
        self,
        context_dim: int,
        n_actions: int,
        estimator_type: str,
        tau: float,
        lr: float = 0.01,
        n_epochs: int = 100,
        batch_size: int = 256,
        weight_decay: float = 1e-4,
        random_state: int = 42,
        penalty_lambda: float = 0.0,
        hidden_dims: Optional[List[int]] = None,
    ):
        super().__init__(context_dim, n_actions)
        self.estimator_type = estimator_type
        self.tau = tau
        self.lr = lr
        self.n_epochs = n_epochs
        self.batch_size = batch_size
        self.penalty_lambda = penalty_lambda
        self.use_cost_constraint = False

        torch.manual_seed((random_state))
        if hidden_dims is not None and len(hidden_dims) > 0:
            self.policy = NeuralSoftmaxPolicy(context_dim, n_actions, hidden_dims)
        else:
            self.policy = LinearSoftmaxPolicy(context_dim, n_actions)
        self.optimizer = optim.Adam(
            self.policy.parameters(), lr=lr, weight_decay=weight_decay
        )

        self.n_grids = 100
        self.time_grids = np.linspace(0, tau, num=self.n_grids)
        self.dt = tau / (self.n_grids - 1)

        self._init_history()

    def _init_history(self):
        self.history = {
            "epoch": [],
            "loss": [],
            "rmst": [],
            "grad_norm": [],
            "avg_ipcw_weight": [],
            "max_ipcw_weight": [],
            "val_loss": [],
        }

    def _prepare_dataset(
        self, df_train: pd.DataFrame, nuisance_wrapper: NuisanceModelWrapper
    ) -> Tuple[
        torch.utils.data.DataLoader, Optional[torch.Tensor], Optional[torch.Tensor]
    ]:
        X = df_train[nuisance_wrapper.context_cols].values
        actions = df_train["action"].values
        T = df_train["T"].values

        if self.use_cost_constraint:
            if "cost" in df_train.columns:
                cost = df_train["cost"].values
            else:
                raise ValueError(
                    "Cost column not found in training data for cost-constrained learning."
                )
        else:
            cost = np.zeros(len(df_train))

        pi_0_matrix = nuisance_wrapper.predict_ps(
            df_train[nuisance_wrapper.context_cols]
        )
        pi_0 = pi_0_matrix[np.arange(len(df_train)), actions]
        pi_0 = np.clip(pi_0, 1e-4, 1.0)

        t_X = torch.FloatTensor(X)
        t_actions = torch.LongTensor(actions)
        t_pi_0 = torch.FloatTensor(pi_0)
        t_T = torch.FloatTensor(T)
        t_cost = torch.FloatTensor(cost)

        n_samples = len(df_train)
        n_grids = len(self.time_grids)

        G_hat_matrix = np.zeros((n_samples, n_grids))

        S_hat_tensor = None
        if "DR" in self.estimator_type or "DM" in self.estimator_type:
            S_hat_tensor = np.zeros((n_samples, self.n_actions, n_grids))

        X_df = df_train[nuisance_wrapper.context_cols]
        for i, t in enumerate(self.time_grids):
            if "IPCW" in self.estimator_type:
                t_vec = np.full(n_samples, t)
                g_vals = nuisance_wrapper.predict_censoring_prob(X_df, actions, t_vec)
                G_hat_matrix[:, i] = np.clip(g_vals, 1e-4, 1.0)

            if S_hat_tensor is not None:
                s_vals = nuisance_wrapper.predict_survival_prob(X_df, times=t)
                S_hat_tensor[:, :, i] = s_vals

        t_C_hat = None
        if self.use_cost_constraint:
            c_hat_matrix = nuisance_wrapper.predict_cost(X_df)
            t_C_hat = torch.FloatTensor(c_hat_matrix)

        t_G_hat = (
            torch.FloatTensor(G_hat_matrix) if "IPCW" in self.estimator_type else None
        )
        t_S_hat = torch.FloatTensor(S_hat_tensor) if S_hat_tensor is not None else None

        dataset = torch.utils.data.TensorDataset(
            t_X, t_actions, t_pi_0, t_T, t_cost, torch.arange(n_samples)
        )
        loader = torch.utils.data.DataLoader(
            dataset, batch_size=self.batch_size, shuffle=True
        )

        return loader, t_G_hat, t_S_hat, t_C_hat

    def _calculate_batch_loss(
        self, batch, t_G_hat, t_S_hat, t_C_hat=None, current_lambda=None
    ):
        if current_lambda is None:
            current_lambda = self.penalty_lambda

        b_X, b_a, b_pi_0, b_T, b_cost, b_idx = batch
        device = b_X.device
        batch_size = b_X.size(0)
        n_grids = len(self.time_grids)

        probs = self.policy(b_X)

        pi_theta_chosen = probs.gather(1, b_a.view(-1, 1)).squeeze()

        w = (pi_theta_chosen / b_pi_0).view(-1, 1)

        t_vals = torch.as_tensor(
            self.time_grids, dtype=torch.float32, device=device
        ).view(1, -1)

        indicator = (b_T.view(-1, 1) > t_vals).float()

        val_t_matrix = None

        avg_w = 0.0
        max_w = 0.0

        if self.estimator_type == "IPS":
            val_t_matrix = w * indicator

        elif self.estimator_type == "IPCW-IPS":
            g_hat = t_G_hat[b_idx]
            ipcw_weight = 1.0 / g_hat

            val_t_matrix = w * indicator * ipcw_weight

            avg_w = torch.mean(ipcw_weight).item()
            max_w = torch.max(ipcw_weight).item()

        elif self.estimator_type == "DR":
            s_all = t_S_hat[b_idx]
            b_a_expanded = b_a.view(-1, 1, 1).expand(-1, 1, n_grids)
            s_obs = s_all.gather(1, b_a_expanded).squeeze(1)

            probs_expanded = probs.view(batch_size, self.n_actions, 1)
            s_exp = torch.sum(probs_expanded * s_all, dim=1)

            dr_term = w * (indicator - s_obs) + s_exp
            val_t_matrix = dr_term

        elif self.estimator_type == "IPCW-DR":
            g_hat = t_G_hat[b_idx]
            ipcw_weight = 1.0 / g_hat

            y_ipcw = indicator * ipcw_weight

            s_all = t_S_hat[b_idx]
            b_a_expanded = b_a.view(-1, 1, 1).expand(-1, 1, n_grids)
            s_obs = s_all.gather(1, b_a_expanded).squeeze(1)

            probs_expanded = probs.view(batch_size, self.n_actions, 1)
            s_exp = torch.sum(probs_expanded * s_all, dim=1)

            dr_term = w * (y_ipcw - s_obs) + s_exp
            val_t_matrix = dr_term

            avg_w = torch.mean(ipcw_weight).item()
            max_w = torch.max(ipcw_weight).item()

        trapz_weights = torch.ones(n_grids, device=device)
        trapz_weights[0], trapz_weights[-1] = 0.5, 0.5
        estimated_rmst = torch.mean(
            torch.sum(val_t_matrix * trapz_weights, dim=1) * self.dt
        )

        if self.use_cost_constraint:
            c_hat_all = t_C_hat[b_idx]

            c_hat_obs = c_hat_all.gather(1, b_a.view(-1, 1)).squeeze()

            c_model_exp = torch.sum(probs * c_hat_all, dim=1)

            w = torch.clamp(w, max=5.0)

            dr_cost_values = w.squeeze() * (b_cost - c_hat_obs) + c_model_exp
            dr_cost_values = torch.clamp(dr_cost_values, min=0.0)

            estimated_cost = torch.mean(dr_cost_values)

            objective = estimated_rmst - current_lambda * estimated_cost
            loss = -objective
            return loss, estimated_rmst, estimated_cost, avg_w, max_w
        else:
            loss = -estimated_rmst
            return loss, estimated_rmst, torch.tensor(0.0), avg_w, max_w

    def fit(
        self,
        df_train: pd.DataFrame,
        nuisance_wrapper: NuisanceModelWrapper,
        val_split: float = 0.0,
        patience: int = 10,
        **kwargs,
    ):
        if (self.penalty_lambda != 0.0) and ("cost" in df_train.columns):
            self.use_cost_constraint = True
        else:
            self.use_cost_constraint = False

        self.history = {
            "epoch": [],
            "loss": [],
            "rmst": [],
            "grad_norm": [],
            "avg_ipcw_weight": [],
            "max_ipcw_weight": [],
            "val_loss": [],
        }

        df_t = df_train
        df_v = None

        if val_split > 0.0:
            n_val = int(len(df_train) * val_split)
            n_train_data = len(df_train) - n_val

            df_shuffled = df_train.sample(frac=1.0, random_state=42).reset_index(
                drop=True
            )
            df_t = df_shuffled.iloc[:n_train_data]
            df_v = df_shuffled.iloc[n_train_data:]

        train_loader, t_G_hat_train, t_S_hat_train, t_C_hat_train = (
            self._prepare_dataset(df_t, nuisance_wrapper)
        )

        val_loader = None
        t_G_hat_val = None
        t_S_hat_val = None
        t_C_hat_val = None
        if df_v is not None:
            val_loader, t_G_hat_val, t_S_hat_val, t_C_hat_val = self._prepare_dataset(
                df_v, nuisance_wrapper
            )

        self.policy.train()

        best_val_loss = float("inf")
        patience_counter = 0
        best_model_state = None

        with tqdm(
            total=self.n_epochs, desc=f"Training PD-{self.estimator_type}", leave=False
        ) as pbar:
            for epoch in range(self.n_epochs):
                total_loss = 0.0
                total_rmst = 0.0
                total_ipcw_w = 0.0
                max_ipcw_w = 0.0
                n_batches = 0

                for batch in train_loader:
                    loss, rmst, _, avg_w, max_w = self._calculate_batch_loss(
                        batch, t_G_hat_train, t_S_hat_train, t_C_hat_train
                    )

                    self.optimizer.zero_grad()
                    loss.backward()

                    total_norm = 0.0
                    for p in self.policy.parameters():
                        if p.grad is not None:
                            total_norm += p.grad.data.norm(2).item() ** 2
                    total_norm = total_norm**0.5

                    self.optimizer.step()

                    total_loss += loss.item()
                    total_rmst += rmst.item()
                    total_ipcw_w += avg_w
                    max_ipcw_w = max(max_ipcw_w, max_w)
                    n_batches += 1

                avg_loss = total_loss / n_batches
                avg_rmst = total_rmst / n_batches

                avg_val_loss = np.nan
                if val_loader is not None:
                    self.policy.eval()
                    val_loss_sum = 0.0
                    val_batches = 0

                    with torch.no_grad():
                        for batch in val_loader:
                            loss, _, _, _, _ = self._calculate_batch_loss(
                                batch, t_G_hat_val, t_S_hat_val, t_C_hat_val
                            )
                            val_loss_sum += loss.item()
                            val_batches += 1
                        avg_val_loss = val_loss_sum / val_batches
                        self.policy.train()

                    if avg_val_loss < best_val_loss:
                        best_val_loss = avg_val_loss
                        patience_counter = 0
                        best_model_state = copy.deepcopy(self.policy.state_dict())
                    else:
                        patience_counter += 1

                    pbar.set_postfix(
                        loss=f"{avg_loss:.3f}",
                        val_loss=f"{avg_val_loss:.3f}",
                        rmst=f"{avg_rmst:.3f}",
                    )

                    if patience_counter >= patience:
                        pbar.write(f"Early stopping at epoch {epoch}.")
                        if best_model_state is not None:
                            self.policy.load_state_dict(best_model_state)
                        pbar.update(1)
                        break
                else:
                    pbar.set_postfix(loss=f"{avg_loss:.3f}", rmst=f"{avg_rmst:.3f}")

                self.history["epoch"].append(epoch)
                self.history["loss"].append(total_loss / n_batches)
                self.history["rmst"].append(total_rmst / n_batches)
                self.history["grad_norm"].append(total_norm)
                self.history["avg_ipcw_weight"].append(total_ipcw_w / n_batches)
                self.history["max_ipcw_weight"].append(max_ipcw_w)
                self.history["val_loss"].append(avg_val_loss)

                pbar.update(1)

    def predict_prob(self, x: np.ndarray, deterministic: bool = False) -> np.ndarray:
        if deterministic:
            logits = self.policy.get_logits(x)
            best_actions = np.argmax(logits, axis=1)

            n_samples = x.shape[0]
            greedy_probs = np.zeros((n_samples, self.n_actions))
            greedy_probs[np.arange(n_samples), best_actions] = 1.0
            return greedy_probs

        else:
            return self.policy.get_action_probs(x)


class PrimalDualLearner(OffPolicyGradientLearner):
    def __init__(
        self,
        context_dim: int,
        n_actions: int,
        estimator_type: str,
        tau: float,
        budget: float,
        lambda_lr: float = 0.005,
        initial_lambda: float = 0.0,
        safety_margin: float = 0.05,
        **kwargs,
    ):
        super().__init__(
            context_dim,
            n_actions,
            estimator_type,
            tau,
            penalty_lambda=initial_lambda,
            **kwargs,
        )
        self.budget = budget
        self.lambda_lr = lambda_lr
        self.current_lambda = initial_lambda
        self.safety_margin = safety_margin
        self.history.update({"cost": [], "lambda": []})

    def fit(
        self,
        df_train: pd.DataFrame,
        nuisance_wrapper: NuisanceModelWrapper,
        val_split: float = 0.3,
        patience: int = 20,
        **kwargs,
    ):
        self.use_cost_constraint = True
        self._init_history()
        self.history.update({"cost": [], "lambda": []})

        indices = np.arange(len(df_train))
        np.random.seed(42)
        np.random.shuffle(indices)
        split_idx = int(len(df_train) * (1 - val_split))

        df_t = df_train.iloc[indices[:split_idx]]
        df_v = df_train.iloc[indices[split_idx:]] if val_split > 0 else None

        train_loader, t_G_t, t_S_t, t_C_t = self._prepare_dataset(
            df_t, nuisance_wrapper
        )
        val_loader, t_G_v, t_S_v, t_C_v = (
            self._prepare_dataset(df_v, nuisance_wrapper)
            if df_v is not None
            else (None, None, None, None)
        )

        best_feasible_rmst = -float("inf")
        best_state = None
        effective_budget = self.budget - self.safety_margin

        with tqdm(
            total=self.n_epochs, desc=f"PD-{self.estimator_type}", leave=False
        ) as pbar:
            for epoch in range(self.n_epochs):
                self.policy.train()
                epoch_loss, epoch_rmst, epoch_cost = 0.0, 0.0, 0.0
                total_norm, total_ipcw_w, max_ipcw_w_epoch = 0.0, 0.0, 0.0
                n_batches = 0

                for batch in train_loader:
                    loss, rmst, cost, avg_w, max_w = self._calculate_batch_loss(
                        batch, t_G_t, t_S_t, t_C_t, self.current_lambda
                    )
                    self.optimizer.zero_grad()
                    loss.backward()

                    current_norm = 0.0
                    for p in self.policy.parameters():
                        if p.grad is not None:
                            current_norm += p.grad.data.norm(2).item() ** 2
                    total_norm += current_norm**0.5

                    torch.nn.utils.clip_grad_norm_(self.policy.parameters(), 1.0)
                    self.optimizer.step()

                    epoch_loss += loss.item()
                    epoch_rmst += rmst.item()
                    epoch_cost += cost.item()
                    total_ipcw_w += avg_w
                    max_ipcw_w_epoch = max(max_ipcw_w_epoch, max_w)
                    n_batches += 1

                self.policy.eval()
                v_loss, v_rmst, v_cost = np.nan, np.nan, np.nan
                if val_loader:
                    with torch.no_grad():
                        v_metrics = [
                            self._calculate_batch_loss(
                                b, t_G_v, t_S_v, t_C_v, self.current_lambda
                            )
                            for b in val_loader
                        ]
                        v_loss = np.mean([m[0].item() for m in v_metrics])
                        v_rmst = np.mean([m[1].item() for m in v_metrics])
                        v_cost = np.mean([m[2].item() for m in v_metrics])

                check_rmst = (
                    v_rmst if not np.isnan(v_rmst) else (epoch_rmst / n_batches)
                )
                check_cost = (
                    v_cost if not np.isnan(v_cost) else (epoch_cost / n_batches)
                )

                violation = check_cost - effective_budget
                self.current_lambda = max(
                    0.0, self.current_lambda + self.lambda_lr * violation
                )

                if check_cost <= self.budget:
                    if check_rmst > best_feasible_rmst:
                        best_feasible_rmst = check_rmst
                        best_state = copy.deepcopy(self.policy.state_dict())

                self.history["epoch"].append(epoch)
                self.history["loss"].append(epoch_loss / n_batches)
                self.history["rmst"].append(check_rmst)
                self.history["grad_norm"].append(total_norm / n_batches)
                self.history["avg_ipcw_weight"].append(total_ipcw_w / n_batches)
                self.history["max_ipcw_weight"].append(max_ipcw_w_epoch)
                self.history["val_loss"].append(
                    v_loss if not np.isnan(v_loss) else np.nan
                )
                self.history["cost"].append(check_cost)
                self.history["lambda"].append(self.current_lambda)

                pbar.set_postfix(
                    rmst=f"{check_rmst:.3f}",
                    cost=f"{check_cost:.3f}",
                    lam=f"{self.current_lambda:.2f}",
                )
                pbar.update(1)

        if best_state:
            self.policy.load_state_dict(best_state)
            if logger:
                logger.info(
                    f"Loaded best feasible model for {self.estimator_type}. RMST: {best_feasible_rmst:.4f}"
                )


==> anc/src/main_ope.py <==
import argparse
import itertools
import numpy as np
import pandas as pd
import sys
from pathlib import Path
from tqdm import tqdm
import yaml

from simulation_ope import run_single_ope_simulation
from utils import setup_shared_logger
from visualize_ope import visualize_ope_results


parser = argparse.ArgumentParser()
parser.add_argument("--config", type=str, required=True)
parser.add_argument("--output-root", type=str, default="output")
parser.add_argument("--log-file-name", type=str, required=True)
args = parser.parse_args()


def main():
    config_path = Path(args.config)
    if not config_path.exists():
        raise FileNotFoundError(f"Config file not found: {config_path}")

    with open(config_path, "r") as f:
        config = yaml.safe_load(f)

    experiment_name = config.get("experiment_name", "experiment")
    base_params = config.get("base_params", {})
    varied_params = config.get("varied_params", {})

    n_seeds = config["base_params"]["n_seeds"]
    base_seed = config["base_params"]["base_seed"]

    config_stem = Path(args.config).stem
    dir_name = f"{config_stem}_results"
    output_dir = Path(args.output_root) / dir_name
    if not output_dir.exists():
        output_dir.mkdir(parents=True, exist_ok=True)

    logger = setup_shared_logger(output_dir / args.log_file_name)

    logger.info(f"Start Experiment: {config['experiment_name']}")
    logger.info(f"Config Path: {args.config}")
    logger.info(f"Output Directory: {output_dir}")

    param_names = list(varied_params.keys())
    param_values_list = list(varied_params.values())

    param_combinations = list(itertools.product(*param_values_list))

    total_iterations = len(param_combinations) * n_seeds
    logger.info(
        f"Total iterations: {total_iterations} ({len(param_combinations)} conditions x {n_seeds} seeds)"
    )

    all_results = []
    pbar = tqdm(total=total_iterations)

    for param_tuple in param_combinations:
        current_varied_params = dict(zip(param_names, param_tuple))

        sim_config = base_params.copy()
        sim_config.update(current_varied_params)

        for i in range(n_seeds):
            seed = base_seed + i

            try:
                n_train = sim_config["n_train"]
                rho = sim_config["rho"]

                res = run_single_ope_simulation(
                    config=sim_config,
                    n_train=n_train,
                    rho=rho,
                    seed=seed,
                    logger=logger,
                )

                res.update(current_varied_params)
                res["seed"] = seed
                all_results.append(res)

            except Exception as e:
                logger.error(
                    f"Error at params={current_varied_params}, seed={seed}: {e}"
                )

            pbar.update(1)

    pbar.close()

    if not all_results:
        logger.warning("No results collected.")
        return

    df_results = pd.DataFrame(all_results)
    df_results.to_csv(output_dir / "raw_results.csv", index=False)

    estimator_names = ["IPS", "DR", "DM", "IPCW-IPS", "IPCW-DR"]
    metrics = []

    group_keys = param_names

    if not group_keys:
        groups = [("all", df_results)]
    else:
        groups = df_results.groupby(group_keys)

    for key, group in groups:
        if not isinstance(key, tuple):
            key = (key,)

        row = {}
        if group_keys:
            row = dict(zip(group_keys, key))

        for est in estimator_names:
            if est not in group.columns:
                continue

            preds = group[est].values
            gts = group["ground_truth"].values

            mse = np.mean((preds - gts) ** 2)
            bias_sq = (np.mean(preds) - np.mean(gts)) ** 2
            variance = np.var(preds)

            row[f"{est}_MSE"] = mse
            row[f"{est}_Bias^2"] = bias_sq
            row[f"{est}_Variance"] = variance

        metrics.append(row)

    df_metrics = pd.DataFrame(metrics)
    cols = list(group_keys) + [c for c in df_metrics.columns if c not in group_keys]
    df_metrics = df_metrics[cols]

    csv_path = output_dir / "aggregated_metrics.csv"
    df_metrics.to_csv(csv_path, index=False)

    logger.info("\n--- Aggregated Results ---")
    logger.info(f"\n{df_metrics}")
    logger.info(f"Results saved to {output_dir}")

    try:
        visualize_ope_results(csv_path=csv_path)
    except Exception as e:
        logger.error(f"Visualization failed: {e}")


if __name__ == "__main__":
    main()


==> anc/src/main_opl.py <==
import argparse
import itertools
import numpy as np
import pandas as pd
import re
import sys
from pathlib import Path
from tqdm import tqdm
import yaml

PROJECT_ROOT = Path(__file__).resolve().parent.parent

if str(PROJECT_ROOT) not in sys.path:
    sys.path.append(str(PROJECT_ROOT))

from src.simulation_opl import run_single_opl_simulation
from src.utils import setup_shared_logger
from src.visualize_opl import visualize_opl_results, visualize_learning_curve


parser = argparse.ArgumentParser()
parser.add_argument("--config", type=str, required=True)
parser.add_argument("--output-root", type=str, default="output")
parser.add_argument("--log-file-name", type=str, required=True)
args = parser.parse_args()


def main():
    config_path = Path(args.config)
    if not config_path.exists():
        raise FileNotFoundError(f"Config file not found: {config_path}")

    with open(config_path, "r") as f:
        config = yaml.safe_load(f)

    experiment_name = config.get("experiment_name", "experiment")
    base_params = config.get("base_params", {})
    varied_params = config.get("varied_params", {})

    n_seeds = config["base_params"]["n_seeds"]
    base_seed = config["base_params"]["base_seed"]

    config_stem = Path(args.config).stem
    dir_name = f"{config_stem}_results"
    output_dir = Path(args.output_root) / dir_name
    if not output_dir.exists():
        output_dir.mkdir(parents=True, exist_ok=True)

    logger = setup_shared_logger(output_dir / args.log_file_name)

    logger.info(f"Start Experiment: {config['experiment_name']}")
    logger.info(f"Config Path: {args.config}")
    logger.info(f"Output Directory: {output_dir}")

    param_names = list(varied_params.keys())
    param_values_list = list(varied_params.values())
    param_combinations = list(itertools.product(*param_values_list))

    total_iterations = len(param_combinations) * n_seeds
    logger.info(
        f"Total iterations: {total_iterations} ({len(param_combinations)} conditions x {n_seeds} seeds)"
    )

    all_results = []
    pbar = tqdm(total=total_iterations)

    for params_tuple in param_combinations:
        current_varied_params = dict(zip(param_names, params_tuple))
        sim_config = base_params.copy()
        sim_config.update(current_varied_params)

        param_desc = ", ".join([f"{k}={v}" for k, v in current_varied_params.items()])
        pbar.set_description(f"Params: [{param_desc}]")

        for i in range(n_seeds):
            seed = base_seed + i

            pbar.set_postfix(seed=seed, status="Running")

            try:
                n_train = sim_config["n_train"]
                rho = sim_config["rho"]

                res = run_single_opl_simulation(
                    config=sim_config,
                    n_train=n_train,
                    rho=rho,
                    seed=seed,
                    output_dir=output_dir,
                    logger=logger,
                )

                res.update(current_varied_params)
                res["seed"] = seed
                all_results.append(res)

            except Exception as e:
                logger.error(
                    f"Error at params={current_varied_params}, seed={seed}: {e}"
                )
                pbar.set_postfix(seed=seed, status="Error")

            pbar.update(1)

    pbar.close()

    if not all_results:
        logger.warning("No results collected.")
        return

    df_results = pd.DataFrame(all_results)
    df_results.to_csv(output_dir / "raw_results.csv", index=False)

    learner_names = set()
    target_suffixes = ["_RMST", "_Cost"]

    for col in df_results.columns:
        for suffix in target_suffixes:
            if col.endswith(suffix):
                learner_name = col[: -len(suffix)]
                learner_names.add(learner_name)
                break

    learner_names = sorted(list(learner_names))
    logger.info(f"Detected learners for aggregation: {learner_names}")

    metric_suffixes = ["_RMST", "_Cost"]
    metrics = []

    group_keys = param_names
    if not group_keys:
        groups = [("all", df_results)]
    else:
        groups = df_results.groupby(group_keys)

    for key, group in groups:
        if not isinstance(key, tuple):
            key = (key,)

        row = dict(zip(group_keys, key)) if group_keys else {}

        for name in learner_names:
            for suffix in metric_suffixes:
                col_name = f"{name}{suffix}"

                if col_name not in group.columns:
                    continue

                values = group[col_name].values
                values = values[~np.isnan(values)]

                if len(values) == 0:
                    continue

                row[f"{col_name}_Mean"] = np.mean(values)
                row[f"{col_name}_Std"] = np.std(values)

                if suffix == "_RMST" and name != "Behavior":
                    beh_col = "Behavior_RMST"
                    if beh_col in group.columns:
                        behavior_vals = group[beh_col].values
                        behavior_vals = behavior_vals[~np.isnan(behavior_vals)]
                        if len(behavior_vals) == len(values):
                            ratios = values / behavior_vals
                            row[f"{name}_Ratio"] = np.mean(ratios)

        metrics.append(row)

    df_metrics = pd.DataFrame(metrics)
    cols = list(group_keys) + [c for c in df_metrics.columns if c not in group_keys]
    df_metrics = df_metrics[cols]

    agg_csv_path = output_dir / "aggregated_metrics.csv"
    df_metrics.to_csv(agg_csv_path, index=False)

    logger.info("--- Aggregated Results ---")
    pd.set_option("display.max_columns", None)
    pd.set_option("display.width", 1000)
    logger.info(f"\n{df_metrics}")
    logger.info(f"Results saved to {output_dir}")

    logger.info("Running visualization...")
    try:
        if agg_csv_path.exists():
            visualize_opl_results(csv_path=agg_csv_path)
            logger.info("Aggregated results visualization completed.")
    except Exception as e:
        logger.error(f"Visualization of aggregated results failed: {e}")

    try:
        history_files = list(output_dir.glob("history_*.csv"))

        if history_files:
            logger.info(
                f"Found {len(history_files)} learning history files. Generating plots..."
            )
            for h_file in history_files:
                try:
                    budget_val = 0.0
                    match = re.search(r"bud(\d+\.?\d*)", h_file.stem)
                    if match:
                        budget_val = float(match.group(1))
                    elif "budget" in base_params:
                        budget_val = float(base_params["budget"])

                    visualize_learning_curve(csv_path=str(h_file), budget=budget_val)

                except Exception as e:
                    logger.warning(
                        f"Failed to visualize learning curve for {h_file.name}: {e}"
                    )
            logger.info("Learning curve visualization completed.")
        else:
            logger.info("No learning history files found.")

    except Exception as e:
        logger.error(f"Error during learning curve visualization: {e}")


if __name__ == "__main__":
    main()


==> anc/src/policy.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
import numpy as np
from typing import List


class LinearSoftmaxPolicy(nn.Module):
    def __init__(self, context_dim: int, n_actions: int):
        super().__init__()
        self.linear = nn.Linear(context_dim, n_actions)

        nn.init.xavier_uniform_(self.linear.weight)
        nn.init.zeros_(self.linear.bias)

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        logits = self.linear(x)
        return F.softmax(logits, dim=1)

    def get_logits(self, x: torch.Tensor) -> np.ndarray:
        self.eval()
        with torch.no_grad():
            x_tensor = torch.FloatTensor(x)
            logits = self.linear(x_tensor).cpu().numpy()
        return logits

    def get_action_probs(self, x: np.ndarray) -> np.ndarray:
        self.eval()
        with torch.no_grad():
            x_tensor = torch.FloatTensor(x)
            probs = self.forward(x_tensor).cpu().numpy()
        return probs


class NeuralSoftmaxPolicy(nn.Module):
    def __init__(self, context_dim: int, n_actions: int, hidden_dims: List[int]):
        super().__init__()
        layers = []
        input_dim = context_dim

        for h_dim in hidden_dims:
            layers.append(nn.Linear(input_dim, h_dim))
            layers.append(nn.ReLU())
            input_dim = h_dim

        layers.append(nn.Linear(input_dim, n_actions))
        self.network = nn.Sequential(*layers)

        for m in self.modules():
            if isinstance(m, nn.Linear):
                nn.init.xavier_uniform_(m.weight)
                nn.init.zeros_(m.bias)

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        logits = self.network(x)
        return F.softmax(logits, dim=1)

    def get_logits(self, x: torch.Tensor) -> np.ndarray:
        self.eval()
        with torch.no_grad():
            x_tensor = torch.FloatTensor(x)
            logits = self.network(x_tensor).cpu().numpy()
        return logits

    def get_action_probs(self, x: np.ndarray) -> np.ndarray:
        self.eval()
        with torch.no_grad():
            x_tensor = torch.FloatTensor(x)
            probs = self.forward(x_tensor).cpu().numpy()
        return probs


==> anc/src/simulation_ope.py <==
import numpy as np
import pandas as pd
import logging
from typing import Dict, Any, Optional

from data_generator import SurvivalDataGenerator
from estimators import (
    NuisanceModelWrapper,
    MisspecifiedModelWrapper,
    IPSEstimator,
    DREstimator,
    DMEstimator,
    IPCWIPSEstimator,
    IPCWDREstimator,
)


def run_single_ope_simulation(
    config: Dict[str, Any],
    n_train: int,
    rho: float,
    seed: int,
    logger: Optional[logging.Logger] = None,
) -> Dict[str, float]:
    if logger:
        logger.info(
            f"--- [Seed {seed}] Start Simulation (n_train={n_train}, rho={rho}) ---"
        )
    gen = SurvivalDataGenerator(
        n_actions=config["n_actions"],
        context_dim=config["context_dim"],
        tau=config["tau"],
        rho=rho,
        beta=config["beta"],
        censoring_correlation=config.get("censoring_correction", 0.0),
        random_state=seed,
        mu_standardization=config.get("mu_standardization", "population"),
    )

    train_raw = gen.generate_log_data(n_samples=n_train)

    context_cols = [f"x_{i}" for i in range(config["context_dim"])]
    df_train = pd.DataFrame(train_raw["context"], columns=context_cols)
    df_train["action"] = train_raw["action"]
    df_train["T"] = train_raw["T"]
    df_train["event"] = train_raw["event"]
    df_train["ps"] = train_raw["propensity_score"]

    if logger:
        n_samples = len(df_train)
        n_censored = n_samples - df_train["event"].sum()
        censoring_rate = n_censored / n_samples
        avg_T = df_train["T"].mean()
        logger.info(
            f"  [Seed {seed}] Data Stats: N={n_samples}, "
            f"Censored={n_censored} ({censoring_rate:.2%}), Avg T={avg_T:.3f}"
        )
        if censoring_rate == 0:
            logger.warning(
                f"  [Seed {seed}] WARNING: No censoring events in training data!"
            )

    test_raw = gen.generate_test_data(n_test=config["n_test"])
    ground_truth = gen.calc_ground_truth_policy_value(
        test_data=test_raw, epsilon=config["epsilon"]
    )
    if logger:
        logger.info(f"  [Seed {seed}] Ground Truth Policy Value: {ground_truth:.3f}")

    lambda_L, _ = gen._compute_lambda_L_and_C_base(train_raw["context"])
    true_rmst_train = gen.get_true_rmst(lambda_L)
    best_actions = np.argmax(true_rmst_train, axis=1)

    n_samples = len(df_train)
    n_actions = config["n_actions"]
    eps = config["epsilon"]

    pi_e_probs = np.ones((n_samples, n_actions)) * (eps / n_actions)
    pi_e_probs[np.arange(n_samples), best_actions] += 1.0 - eps

    misspecify_ps = config.get("misspecify_ps", False)
    misspecify_outcome = config.get("misspecify_outcome", False)

    if logger:
        logger.info(
            f"[Seed {seed}] Fitting nuisance models... "
            f"(misspecify_ps={misspecify_ps}, misspecify_outcome={misspecify_outcome})"
        )

    if misspecify_ps or misspecify_outcome:
        wrapper = MisspecifiedModelWrapper(misspecify_ps, misspecify_outcome)
    else:
        wrapper = NuisanceModelWrapper()

    wrapper.fit_all(
        train_data=df_train,
        context_cols=context_cols,
        action_col="action",
        time_col="T",
        event_col="event",
    )
    if logger:
        logger.info(f"[Seed {seed}] Model fitting complete.")

    estimators = {
        "IPS": IPSEstimator(wrapper, tau=config["tau"], n_time_grids=100),
        "DR": DREstimator(wrapper, tau=config["tau"], n_time_grids=100),
        "DM": DMEstimator(wrapper, tau=config["tau"], n_time_grids=100),
        "IPCW-IPS": IPCWIPSEstimator(wrapper, tau=config["tau"], n_time_grids=100),
        "IPCW-DR": IPCWDREstimator(wrapper, tau=config["tau"], n_time_grids=100),
    }

    results = {"ground_truth": ground_truth}

    for name, est in estimators.items():
        try:
            val = est.estimate(df_train, pi_e_probs)
            results[name] = val
            if logger:
                logger.info(f"  [Seed {seed}] {name} Estimate: {val:.3f}")
        except Exception as e:
            if logger:
                logger.error(f"Error in {name} with seed {seed}: {e}")
            results[name] = np.nan
    if logger:
        formatted_results = {k: f"{v:.3f}" for k, v in results.items()}
        logger.info(f"--- [Seed {seed}] Simulation Results: {formatted_results} ---")

    return results


==> anc/src/simulation_opl.py <==
import numpy as np
import pandas as pd
import logging
from scipy.special import softmax
from typing import Dict, Any, Optional
from pathlib import Path

from data_generator import SurvivalDataGenerator
from estimators import NuisanceModelWrapper
from learners import (
    RegressionLearner,
    ConstrainedRegressionLearner,
    OffPolicyGradientLearner,
    PrimalDualLearner,
)


def run_single_opl_simulation(
    config: Dict[str, Any],
    n_train: int,
    rho: float,
    seed: int,
    output_dir: Path = None,
    logger: Optional[logging.Logger] = None,
) -> Dict[str, float]:
    if logger:
        logger.info(
            f"--- [Seed {seed}] Start Simulation (n_train={n_train}, rho={rho}) ---"
        )

    include_cost = config.get("include_cost", False)

    budget = config.get("budget", None)

    val_split = config.get("val_split", 0.3)
    patience = config.get("patience", 10)

    hidden_dims = config.get("hidden_dims", [32, 32])

    censoring_correlation = config.get("censoring_correction", 0.0)

    gen = SurvivalDataGenerator(
        n_actions=config["n_actions"],
        context_dim=config["context_dim"],
        tau=config["tau"],
        rho=rho,
        beta=config["beta"],
        kappa=config.get("kappa", 1.0),
        sigma_c=config.get("sigma_c", 0.1),
        censoring_correlation=censoring_correlation,
        random_state=seed,
        mu_standardization=config.get("mu_standardization", "population"),
    )

    if logger:
        logger.info(f"  [Seed {seed}] Generating training data...")

    train_raw = gen.generate_log_data(n_samples=n_train)
    context_cols = [f"x_{i}" for i in range(config["context_dim"])]
    df_train = pd.DataFrame(train_raw["context"], columns=context_cols)
    df_train["action"] = train_raw["action"]
    df_train["T"] = train_raw["T"]
    df_train["event"] = train_raw["event"]
    df_train["ps"] = train_raw["propensity_score"]

    if include_cost and "cost" in train_raw:
        df_train["cost"] = train_raw["cost"]

    if logger:
        logger.info(f"  [Seed {seed}] Generating test data...")

    test_raw = gen.generate_test_data(n_test=config["n_test"])
    X_test = test_raw["context"]
    true_rmst_test = test_raw["true_rmst"]

    true_cost_test = None
    if include_cost:
        true_cost_test = test_raw.get("true_cost")

    if logger:
        logger.info(f"  [Seed {seed}] Fitting nuisance models...")

    wrapper = NuisanceModelWrapper()
    wrapper.fit_all(
        train_data=df_train,
        context_cols=context_cols,
        action_col="action",
        time_col="T",
        event_col="event",
        cost_col="cost" if include_cost else None,
    )

    learners = {}

    if budget is None:
        reg_learner = RegressionLearner(
            context_dim=config["context_dim"],
            n_actions=config["n_actions"],
            tau=config["tau"],
        )
        learners["Regression"] = reg_learner
    else:
        reg_learner = ConstrainedRegressionLearner(
            context_dim=config["context_dim"],
            n_actions=config["n_actions"],
            tau=config["tau"],
            budget=budget,
        )
        learners["Regression"] = reg_learner

    gradient_methods = config.get("gradient_methods", ["IPCW-DR"])

    for method in gradient_methods:
        if budget is not None:
            learners[f"{method}"] = PrimalDualLearner(
                context_dim=config["context_dim"],
                n_actions=config["n_actions"],
                estimator_type=method,
                tau=config["tau"],
                budget=budget,
                lambda_lr=config.get("lambda_lr", 0.01),
                initial_lambda=config.get("initial_lambda", 0.0),
                lr=config.get("lr", 0.01),
                n_epochs=config.get("n_epochs", 150),
                batch_size=config.get("batch_size", 256),
                weight_decay=config.get("weight_decay", 1e-4),
                random_state=seed,
                hidden_dims=hidden_dims,
                safety_margin=config.get("safety_margin", 0.1),
            )
        else:
            penalty_lambda = config.get("penalty_lambda", 0.0) if include_cost else 0.0
            learners[method] = OffPolicyGradientLearner(
                context_dim=config["context_dim"],
                n_actions=config["n_actions"],
                estimator_type=method,
                tau=config["tau"],
                lr=config.get("lr", 0.01),
                n_epochs=config.get("n_epochs", 100),
                batch_size=config.get("batch_size", 256),
                random_state=seed,
                penalty_lambda=penalty_lambda,
                hidden_dims=hidden_dims,
            )

    results = {}

    lambda_L_test, _ = gen._compute_lambda_L_and_C_base(X_test)
    true_rmst_for_pi0 = gen.get_true_rmst(lambda_L_test)
    logits = config["beta"] * true_rmst_for_pi0
    pi_0_test = softmax(logits, axis=1)

    val_beh_rmst = np.mean(np.sum(pi_0_test * true_rmst_test, axis=1))
    results["Behavior_RMST"] = val_beh_rmst

    if include_cost and true_cost_test is not None:
        val_beh_cost = np.mean(np.sum(pi_0_test * true_cost_test, axis=1))
        results["Behavior_Cost"] = val_beh_cost

    if logger:
        logger.info(
            f"  [Seed {seed}] Training and evaluating learners: {list(learners.keys())}..."
        )
    for name, learner in learners.items():
        if logger:
            logger.info(f"    [Seed {seed}] Fitting {name}...")
        try:
            learner.fit(df_train, wrapper, val_split=val_split, patience=patience)

            if (
                hasattr(learner, "history")
                and learner.history
                and output_dir is not None
            ):
                hist_df = pd.DataFrame(learner.history)
                if not hist_df.empty:
                    if not output_dir.exists():
                        output_dir.mkdir(parents=True, exist_ok=True)
                    budget_str = (
                        f"_bud{config.get('budget')}"
                        if config.get("budget") is not None
                        else ""
                    )
                    ntrain_str = f"_n{n_train}"
                    filename = f"history_{name}{budget_str}{ntrain_str}_seed{seed}.csv"
                    hist_path = output_dir / filename
                    hist_df.to_csv(hist_path, index=False)

            pi_probs = learner.predict_prob(X_test, deterministic=False)

            val_rmst = np.mean(np.sum(pi_probs * true_rmst_test, axis=1))
            results[f"{name}_RMST"] = val_rmst

            if include_cost and true_cost_test is not None:
                val_cost = np.mean(np.sum(pi_probs * true_cost_test, axis=1))
                results[f"{name}_Cost"] = val_cost

                if logger:
                    cost_info = (
                        f", Cost={val_cost:.4f}"
                        if include_cost and true_cost_test is not None
                        else ""
                    )
                    logger.info(
                        f"    [Seed {seed}] {name} Done. RMST={val_rmst:.4f}{cost_info}"
                    )

        except Exception as e:
            msg = f"Error in OPL {name} with seed {seed}: {e}"
            if logger:
                logger.error(f"    [Seed {seed}] {msg}")
            else:
                print(msg)

            results[f"{name}_RMST"] = np.nan
            if include_cost:
                results[f"{name}_Cost"] = np.nan

    return results


==> anc/src/starbucks_constrained_opl_pipeline.py <==
import pandas as pd
import numpy as np
import torch
import copy
import json
import shutil
from pathlib import Path
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import StandardScaler
from sklearn.ensemble import RandomForestRegressor
import sys
from tqdm import tqdm
import logging

PROJECT_ROOT = Path(__file__).resolve().parent.parent
if str(PROJECT_ROOT) not in sys.path:
    sys.path.append(str(PROJECT_ROOT))

from estimators import NuisanceModelWrapper
from learners import (
    OffPolicyGradientLearner,
    PrimalDualLearner,
    RegressionLearner,
    ConstrainedRegressionLearner,
)
from starbucks_ope_pipeline import (
    StarbucksDataProcessor,
    StarbucksGroundTruth,
    inject_covariate_dependent_censoring,
)

DATA_DIR = Path("data/starbucks")
OUTPUT_DIR = Path("output/starbucks_copl")
RANDOM_STATE = 42

N_SEEDS = 100
SAMPLE_SIZE = 5000
N_TEST = 5000

LR = 0.001
LAMBDA_LR = 0.05
BATCH_SIZE = 512
N_EPOCHS = 500
HIDDEN_DIMS = [64, 64]
VAL_SPLIT = 0.3
SAFETY_MARGIN = 0.05
INITIAL_LAMBDA = 3.0

logging.basicConfig(level=logging.INFO)
logger = logging.getLogger(__name__)


class MinimizingPrimalDualLearner(PrimalDualLearner):
    def _calculate_batch_loss(
        self, batch, t_G_hat, t_S_hat, t_C_hat=None, current_lambda=None
    ):
        _, estimated_rmst, estimated_cost, avg_w, max_w = super()._calculate_batch_loss(
            batch, t_G_hat, t_S_hat, t_C_hat, current_lambda
        )

        lam = current_lambda if current_lambda is not None else self.penalty_lambda

        loss = estimated_rmst + lam * estimated_cost

        return loss, estimated_rmst, estimated_cost, avg_w, max_w

    def fit(
        self,
        df_train: pd.DataFrame,
        nuisance_wrapper: NuisanceModelWrapper,
        val_split: float = 0.3,
        patience: int = 20,
        **kwargs,
    ):
        self.use_cost_constraint = True
        self._init_history()
        self.history.update({"cost": [], "lambda": []})

        indices = np.arange(len(df_train))
        np.random.seed(42)
        np.random.shuffle(indices)
        split_idx = int(len(df_train) * (1 - val_split))

        df_t = df_train.iloc[indices[:split_idx]]
        df_v = df_train.iloc[indices[split_idx:]] if val_split > 0 else None

        train_loader, t_G_t, t_S_t, t_C_t = self._prepare_dataset(
            df_t, nuisance_wrapper
        )
        val_loader, t_G_v, t_S_v, t_C_v = (
            self._prepare_dataset(df_v, nuisance_wrapper)
            if df_v is not None
            else (None, None, None, None)
        )

        best_feasible_rmst = float("inf")
        best_state = None

        effective_budget = self.budget - self.safety_margin

        with tqdm(
            total=self.n_epochs, desc=f"PD-{self.estimator_type}", leave=False
        ) as pbar:
            for epoch in range(self.n_epochs):
                self.policy.train()
                epoch_loss, epoch_rmst, epoch_cost = 0.0, 0.0, 0.0
                total_norm, total_ipcw_w, max_ipcw_w_epoch = 0.0, 0.0, 0.0
                n_batches = 0

                for batch in train_loader:
                    loss, rmst, cost, avg_w, max_w = self._calculate_batch_loss(
                        batch, t_G_t, t_S_t, t_C_t, self.current_lambda
                    )
                    self.optimizer.zero_grad()
                    loss.backward()

                    torch.nn.utils.clip_grad_norm_(self.policy.parameters(), 1.0)
                    self.optimizer.step()

                    epoch_loss += loss.item()
                    epoch_rmst += rmst.item()
                    epoch_cost += cost.item()
                    total_ipcw_w += avg_w
                    max_ipcw_w_epoch = max(max_ipcw_w_epoch, max_w)
                    n_batches += 1

                self.policy.eval()
                v_loss, v_rmst, v_cost = np.nan, np.nan, np.nan
                if val_loader:
                    with torch.no_grad():
                        v_metrics = [
                            self._calculate_batch_loss(
                                b, t_G_v, t_S_v, t_C_v, self.current_lambda
                            )
                            for b in val_loader
                        ]
                        v_loss = np.mean([m[0].item() for m in v_metrics])
                        v_rmst = np.mean([m[1].item() for m in v_metrics])
                        v_cost = np.mean([m[2].item() for m in v_metrics])

                check_rmst = (
                    v_rmst if not np.isnan(v_rmst) else (epoch_rmst / n_batches)
                )
                check_cost = (
                    v_cost if not np.isnan(v_cost) else (epoch_cost / n_batches)
                )

                violation = check_cost - effective_budget
                self.current_lambda = max(
                    0.0, self.current_lambda + self.lambda_lr * violation
                )

                if check_cost <= self.budget:
                    if check_rmst < best_feasible_rmst:
                        best_feasible_rmst = check_rmst
                        best_state = copy.deepcopy(self.policy.state_dict())

                self.history["epoch"].append(epoch)
                self.history["loss"].append(epoch_loss / n_batches)
                self.history["rmst"].append(check_rmst)
                self.history["cost"].append(check_cost)
                self.history["lambda"].append(self.current_lambda)

                pbar.set_postfix(
                    rmst=f"{check_rmst:.3f}",
                    cost=f"{check_cost:.3f}",
                    lam=f"{self.current_lambda:.2f}",
                )
                pbar.update(1)

        if best_state:
            self.policy.load_state_dict(best_state)
            if logger:
                logger.info(
                    f"Loaded best feasible model for {self.estimator_type}. RMST: {best_feasible_rmst:.4f}"
                )
        else:
            logger.warning(
                f"No feasible model found for {self.estimator_type}. Using last state."
            )


class MinimizingOffPolicyGradientLearner(OffPolicyGradientLearner):
    def _calculate_batch_loss(
        self, batch, t_G_hat, t_S_hat, t_C_hat=None, current_lambda=None
    ):
        _, estimated_rmst, estimated_cost, avg_w, max_w = super()._calculate_batch_loss(
            batch, t_G_hat, t_S_hat, t_C_hat, current_lambda
        )
        loss = estimated_rmst
        return loss, estimated_rmst, estimated_cost, avg_w, max_w


class MinimizingRegressionLearner(RegressionLearner):
    def predict_prob(self, x: np.ndarray, deterministic: bool = False) -> np.ndarray:
        if self.nuisance_model is None:
            raise RuntimeError("Learner must be fitted first.")

        df_x = pd.DataFrame(x, columns=self.nuisance_model.context_cols)
        rmst_preds = self._predict_rmst(df_x)
        best_actions = np.argmin(rmst_preds, axis=1)

        n_samples = x.shape[0]
        policy_probs = np.zeros((n_samples, self.n_actions))
        policy_probs[np.arange(n_samples), best_actions] = 1.0
        return policy_probs


class MinimizingConstrainedRegressionLearner(ConstrainedRegressionLearner):
    def predict_prob(self, x: np.ndarray, deterministic: bool = False) -> np.ndarray:
        if self.nuisance_model is None:
            raise RuntimeError("Learner must be fitted first.")

        n_samples = x.shape[0]
        df_x = pd.DataFrame(x, columns=self.nuisance_model.context_cols)

        rmst_preds = self._predict_rmst(df_x)
        cost_preds = self.nuisance_model.predict_cost(df_x)

        policy_probs = np.zeros((n_samples, self.n_actions))
        effective_budget = self.budget - self.safety_margin

        for i in range(n_samples):
            feasible_mask = cost_preds[i] <= effective_budget
            feasible_indices = np.where(feasible_mask)[0]

            if len(feasible_indices) > 0:
                feasible_rmst = rmst_preds[i][feasible_indices]
                best_idx_in_feasible = np.argmin(feasible_rmst)
                best_action = feasible_indices[best_idx_in_feasible]
            else:
                best_action = np.argmin(cost_preds[i])

            policy_probs[i, best_action] = 1.0
        return policy_probs


class BoostedGroundTruth(StarbucksGroundTruth):
    def __init__(self, high_cost_action, random_state=42):
        super().__init__(random_state)
        self.high_cost_action = high_cost_action

    def _apply_nonlinear_boost(self, X_df, action_array, values):
        new_values = values.astype(np.float64).copy()
        is_target_action = action_array == self.high_cost_action

        cond_income = X_df["income"] > 65000
        cond_age = X_df["age"] < 55
        target_mask = is_target_action & (cond_income | cond_age)

        if np.isscalar(new_values):
            if np.any(target_mask):
                new_values *= 0.1
        else:
            new_values[target_mask] *= 0.1
        return new_values


class CostGroundTruth:
    def __init__(self, random_state=42):
        self.model = RandomForestRegressor(
            n_estimators=100,
            max_depth=10,
            min_samples_leaf=5,
            random_state=random_state,
            n_jobs=-1,
        )

    def fit(self, df_env, feature_cols):
        self.feature_cols = feature_cols
        X = df_env[feature_cols]
        y = df_env["cost"]
        self.model.fit(X, y)

    def predict_true_cost(
        self, df_eval, portfolio_master, user_feature_cols, n_actions=10
    ):
        n_samples = len(df_eval)
        cost_matrix = np.zeros((n_samples, n_actions))
        portfolio_dict = portfolio_master.set_index("action").to_dict("index")

        for a in range(n_actions):
            X_counterfactual = df_eval[user_feature_cols].copy()
            X_counterfactual["action"] = a
            pf_feats = portfolio_dict[a]
            for col, val in pf_feats.items():
                X_counterfactual[col] = val
            cost_matrix[:, a] = self.model.predict(X_counterfactual[self.feature_cols])
        return cost_matrix


def run_copl_experiment(seed_start=0, seed_end=N_SEEDS, output_dir=OUTPUT_DIR):
    # Seeds are independent (each trial re-seeds its sampling, censoring and
    # torch initialisation), so the range can be split across processes and
    # the raw CSVs concatenated with summarize_copl_results().
    OUTPUT_DIR = Path(output_dir)
    if not OUTPUT_DIR.exists():
        OUTPUT_DIR.mkdir(parents=True, exist_ok=True)

    processor = StarbucksDataProcessor(DATA_DIR)
    df_all, user_cols, portfolio_cols = processor.execute_pipeline()
    all_feature_cols = user_cols + portfolio_cols + ["action"]
    portfolio_master = df_all[["action"] + portfolio_cols].drop_duplicates("action")

    if "reward" in portfolio_master.columns:
        high_cost_idx = portfolio_master.loc[
            portfolio_master["reward"].idxmax(), "action"
        ]
    else:
        high_cost_idx = 0

    df_env, df_pool = train_test_split(df_all, test_size=0.4, random_state=RANDOM_STATE)

    gt_rmst = BoostedGroundTruth(
        high_cost_action=high_cost_idx, random_state=RANDOM_STATE
    )
    gt_rmst.fit(df_env, [c for c in all_feature_cols if c in df_env.columns])

    gt_cost = CostGroundTruth(random_state=RANDOM_STATE)
    gt_cost.fit(df_env, [c for c in all_feature_cols if c in df_env.columns])

    df_test_base = df_pool.sample(n=min(N_TEST, len(df_pool)), random_state=999)
    TAU = 120.0
    true_rmst_test = gt_rmst.predict_true_rmst(
        df_test_base, portfolio_master, user_cols, n_actions=10, tau=TAU
    )
    true_cost_test = gt_cost.predict_true_cost(
        df_test_base, portfolio_master, user_cols, n_actions=10
    )
    X_test_input = df_test_base[user_cols].values

    behavior_actions = df_test_base["action"].values
    behavior_cost_mean = true_cost_test[
        np.arange(len(df_test_base)), behavior_actions
    ].mean()
    behavior_rmst_mean = true_rmst_test[
        np.arange(len(df_test_base)), behavior_actions
    ].mean()

    BUDGET = behavior_cost_mean * 0.80

    logger.info(
        f"Behavior - RMST: {behavior_rmst_mean:.4f}, Cost: {behavior_cost_mean:.4f}"
    )
    logger.info(f"Target BUDGET: {BUDGET:.4f}")
    with open(OUTPUT_DIR / "copl_meta.json", "w") as f:
        json.dump(
            {
                "behavior_rmst": float(behavior_rmst_mean),
                "behavior_cost": float(behavior_cost_mean),
                "budget": float(BUDGET),
            },
            f,
            indent=2,
        )

    results = []
    logger.info(f"--- Starting Experiments (Seeds={seed_start}..{seed_end - 1}) ---")

    for seed in tqdm(range(seed_start, seed_end), desc="Experiment Seeds"):
        df_train_base = df_pool.sample(n=SAMPLE_SIZE, random_state=seed)
        df_train_base["T"] = gt_rmst._apply_nonlinear_boost(
            df_train_base, df_train_base["action"], df_train_base["T"].values
        )
        df_train = inject_covariate_dependent_censoring(
            df_train_base, random_state=seed
        )

        scaler = StandardScaler()
        df_train_scaled = df_train.copy()
        df_test_scaled = df_test_base.copy()
        num_cols = ["age", "income", "tenure_days"]
        if all(c in df_train.columns for c in num_cols):
            scaler.fit(df_train[num_cols])
            df_train_scaled[num_cols] = scaler.transform(df_train[num_cols])
            df_test_scaled[num_cols] = scaler.transform(df_test_base[num_cols])
        X_test_scaled = df_test_scaled[user_cols].values

        wrapper = NuisanceModelWrapper()
        wrapper.fit_all(
            train_data=df_train_scaled,
            context_cols=user_cols,
            action_col="action",
            time_col="T",
            event_col="event",
            cost_col="cost",
        )

        learners = {}

        learners["Unconstrained_Regression"] = MinimizingRegressionLearner(
            context_dim=len(user_cols), n_actions=10, tau=TAU
        )
        learners["Unconstrained_Regression"].fit(df_train_scaled, wrapper)

        for est_type in ["IPS", "DR", "IPCW-IPS", "IPCW-DR"]:
            learners[f"Unconstrained_{est_type}"] = MinimizingOffPolicyGradientLearner(
                context_dim=len(user_cols),
                n_actions=10,
                estimator_type=est_type,
                tau=TAU,
                lr=LR,
                n_epochs=N_EPOCHS,
                batch_size=BATCH_SIZE,
                hidden_dims=HIDDEN_DIMS,
                random_state=seed,
                penalty_lambda=0.0,
            )

        learners["Constrained_Regression"] = MinimizingConstrainedRegressionLearner(
            context_dim=len(user_cols),
            n_actions=10,
            tau=TAU,
            budget=BUDGET,
            safety_margin=SAFETY_MARGIN,
        )
        learners["Constrained_Regression"].fit(df_train_scaled, wrapper)

        for est_type in ["IPS", "DR", "IPCW-IPS", "IPCW-DR"]:
            learners[f"Constrained_{est_type}"] = MinimizingPrimalDualLearner(
                context_dim=len(user_cols),
                n_actions=10,
                estimator_type=est_type,
                tau=TAU,
                budget=BUDGET,
                lambda_lr=LAMBDA_LR,
                initial_lambda=INITIAL_LAMBDA,
                safety_margin=SAFETY_MARGIN,
                lr=LR,
                n_epochs=N_EPOCHS,
                batch_size=BATCH_SIZE,
                hidden_dims=HIDDEN_DIMS,
                random_state=seed,
            )

        for name, learner in learners.items():
            try:
                if isinstance(
                    learner,
                    (MinimizingOffPolicyGradientLearner, MinimizingPrimalDualLearner),
                ):
                    learner.fit(
                        df_train_scaled,
                        wrapper,
                        val_split=VAL_SPLIT,
                        patience=N_EPOCHS + 10,
                    )

                pi_probs = learner.predict_prob(X_test_scaled, deterministic=True)
                true_rmst_val = np.mean(np.sum(pi_probs * true_rmst_test, axis=1))
                true_cost_val = np.mean(np.sum(pi_probs * true_cost_test, axis=1))
                is_feasible = true_cost_val <= BUDGET
                lam_final = (
                    learner.current_lambda
                    if hasattr(learner, "current_lambda")
                    else 0.0
                )

                results.append(
                    {
                        "seed": seed,
                        "learner": name,
                        "est_type": (
                            "Constrained" if "Constrained" in name else "Unconstrained"
                        ),
                        "base_estimator": name.split("_")[1],
                        "true_rmst": true_rmst_val,
                        "true_cost": true_cost_val,
                        "budget": BUDGET,
                        "is_feasible": is_feasible,
                        "lambda_final": lam_final,
                    }
                )
            except Exception as e:
                logger.error(f"Error in {name}, seed {seed}: {e}")

    df_res = pd.DataFrame(results)
    df_res.to_csv(OUTPUT_DIR / "copl_results_raw.csv", index=False)

    summarize_copl_results(df_res, OUTPUT_DIR, BUDGET)
    print(f"\nBehavior RMST: {behavior_rmst_mean:.4f}, Cost: {behavior_cost_mean:.4f}")


def summarize_copl_results(df_res, output_dir, budget):
    summary = (
        df_res.groupby(["learner"])
        .agg(
            {
                "true_rmst": ["mean", "std"],
                "true_cost": ["mean", "std"],
                "is_feasible": "mean",
                "lambda_final": "mean",
            }
        )
        .reset_index()
    )

    print("\n=== COPL Experiment Results ===")
    print(f"Target Budget: {budget:.4f}")
    print(summary.to_string())
    summary.to_csv(Path(output_dir) / "copl_summary.csv")
    return summary


if __name__ == "__main__":
    import argparse

    parser = argparse.ArgumentParser()
    parser.add_argument("--seed-start", type=int, default=0)
    parser.add_argument("--seed-end", type=int, default=N_SEEDS)
    parser.add_argument("--output-dir", type=str, default=str(OUTPUT_DIR))
    parser.add_argument(
        "--merge",
        nargs="+",
        default=None,
        help="Concatenate copl_results_raw.csv from these shard dirs and summarize.",
    )
    args = parser.parse_args()
    if args.merge:
        df_all = pd.concat(
            [pd.read_csv(Path(d) / "copl_results_raw.csv") for d in args.merge],
            ignore_index=True,
        ).sort_values(["seed", "learner"])
        out = Path(args.output_dir)
        out.mkdir(parents=True, exist_ok=True)
        df_all.to_csv(out / "copl_results_raw.csv", index=False)
        summarize_copl_results(df_all, out, df_all["budget"].iloc[0])
        meta = Path(args.merge[0]) / "copl_meta.json"
        if meta.exists():
            shutil.copy(meta, out / "copl_meta.json")
    else:
        run_copl_experiment(args.seed_start, args.seed_end, args.output_dir)


==> anc/src/starbucks_constrained_visualization.py <==
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sns
import os
import numpy as np
import json
import argparse

parser = argparse.ArgumentParser()
parser.add_argument("--dir", type=str, default=os.path.join("output", "starbucks_copl"))
base_dir = parser.parse_args().dir
os.makedirs(base_dir, exist_ok=True)

input_csv_path = os.path.join(base_dir, "copl_summary.csv")
output_plot_path = os.path.join(base_dir, "tradeoff_plot.png")

# Behavior-policy values and budget written by starbucks_constrained_opl_pipeline.py
meta_path = os.path.join(base_dir, "copl_meta.json")
if not os.path.exists(meta_path):
    print(f"Error: File not found at {meta_path}")
    exit(1)
with open(meta_path) as f:
    meta = json.load(f)
behavior_rmst = meta["behavior_rmst"]
behavior_cost = meta["behavior_cost"]
budget = meta["budget"]

if not os.path.exists(input_csv_path):
    print(f"Error: File not found at {input_csv_path}")
    exit(1)

try:
    df = pd.read_csv(input_csv_path, header=[0, 1], index_col=0)
except Exception as e:
    print(f"Error reading CSV: {e}")
    exit(1)

new_columns = []
for col in df.columns.values:
    parts = [
        str(c).strip()
        for c in col
        if "Unnamed" not in str(c) and str(c).lower() != "nan" and str(c) != ""
    ]
    new_columns.append("_".join(parts))
df.columns = new_columns

learner_col = None
for col in df.columns:
    if "learner" in col.lower():
        learner_col = col
        break
if learner_col is None:
    learner_col = df.columns[0]
if learner_col != "learner":
    df.rename(columns={learner_col: "learner"}, inplace=True)
df["learner"] = df["learner"].astype(str)

df_constrained = df[df["learner"].str.startswith("Constrained_")].copy()
if df_constrained.empty:
    print("Warning: No records found with 'Constrained' in learner name.")
    exit(0)


def get_col(df, keywords):
    for col in df.columns:
        if all(k in col for k in keywords):
            return col
    return None


rmst_mean_col = get_col(df_constrained, ["rmst", "mean"])
rmst_std_col = get_col(df_constrained, ["rmst", "std"])
cost_mean_col = get_col(df_constrained, ["cost", "mean"])
cost_std_col = get_col(df_constrained, ["cost", "std"])

if not all([rmst_mean_col, rmst_std_col, cost_mean_col, cost_std_col]):
    print("Error: Could not identify necessary columns.")
    exit(1)

df_constrained["time_reduction_mean"] = behavior_rmst - df_constrained[rmst_mean_col]

plt.figure(figsize=(12, 8))
sns.set_style("whitegrid")

colors = sns.color_palette("viridis", n_colors=len(df_constrained))

marker_map = {
    "IPCW-DR": "D",
    "IPCW-IPS": "s",
    "DR": "^",
    "IPS": "o",
    "Regression": "v",
}

for i, row in df_constrained.iterrows():
    label_text = row["learner"].replace("Constrained_", "")

    marker = marker_map.get(label_text, "o")

    plt.errorbar(
        x=row[cost_mean_col],
        y=row["time_reduction_mean"],
        xerr=None,
        yerr=row[rmst_std_col],
        fmt=marker,
        markersize=12,
        capsize=5,
        label=label_text,
        color=colors[i],
        markeredgecolor="white",
        markeredgewidth=1.5,
        zorder=10,
    )

plt.scatter(
    behavior_cost,
    0,
    color="gray",
    marker="X",
    s=250,
    label="Behavior Policy",
    zorder=5,
    edgecolors="black",
    linewidth=2,
)

plt.axvline(x=budget, color="red", linestyle="--", linewidth=2, alpha=0.7)
plt.axvspan(0, budget, alpha=0.1, color="green")

plt.title("Cost-Effectiveness Trade-off: Time Reduction vs. Cost", fontsize=18, pad=20)
plt.xlabel("Average Cost (Lower is Better)", fontsize=14)
plt.ylabel("Average Time Reduction (Higher is Better)", fontsize=14)

plt.xlim(2.0, 4.0)
plt.ylim(-5, 20)

handles, labels = plt.gca().get_legend_handles_labels()
by_label = dict(zip(labels, handles))
plt.legend(
    by_label.values(),
    by_label.keys(),
    loc="upper right",
    frameon=True,
    fontsize=11,
    fancybox=True,
    framealpha=0.9,
)

plt.grid(True, linestyle=":", alpha=0.6)
plt.tight_layout()

print(f"Saving plot to: {output_plot_path}")
plt.savefig(output_plot_path, dpi=300, bbox_inches="tight")
plt.close()


==> anc/src/starbucks_ope_pipeline.py <==
import pandas as pd
import numpy as np
import json
from pathlib import Path
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import StandardScaler, MultiLabelBinarizer
from sksurv.ensemble import RandomSurvivalForest
from sksurv.util import Surv
from tqdm import tqdm

from estimators import (
    NuisanceModelWrapper,
    IPSEstimator,
    DREstimator,
    DMEstimator,
    IPCWIPSEstimator,
    IPCWDREstimator,
)

DATA_DIR = Path("data/starbucks")
RANDOM_STATE = 42
N_SEEDS = 100
SAMPLE_SIZE = 5000


class StarbucksDataProcessor:
    def __init__(self, data_dir: Path):
        self.data_dir = data_dir
        self.portfolio = None
        self.profile = None
        self.transcript = None
        self.offer_mapper = {}
        self.user_mapper = {}
        self.user_feature_cols = []
        self.portfolio_feature_cols = []

    def load_data(self):
        print("Loading JSON files...")
        self.portfolio = pd.read_json(
            self.data_dir / "portfolio.json", orient="records", lines=True
        )
        self.profile = pd.read_json(
            self.data_dir / "profile.json", orient="records", lines=True
        )
        self.transcript = pd.read_json(
            self.data_dir / "transcript.json", orient="records", lines=True
        )

    def process_portfolio(self):
        print("Processing Portfolio...")
        mlb = MultiLabelBinarizer()
        channels = mlb.fit_transform(self.portfolio["channels"])
        df_channels = pd.DataFrame(
            channels, columns=[f"channel_{c}" for c in mlb.classes_]
        )
        self.portfolio = pd.concat([self.portfolio, df_channels], axis=1)

        self.portfolio["duration_hours"] = self.portfolio["duration"] * 24

        unique_offers = self.portfolio["id"].unique()
        self.offer_mapper = {k: i for i, k in enumerate(unique_offers)}
        self.portfolio["action"] = self.portfolio["id"].map(self.offer_mapper)

        self.portfolio_feature_cols = ["difficulty", "reward", "duration_hours"] + list(
            df_channels.columns
        )

        self.portfolio.drop(columns=["channels", "id"], inplace=True)

    def process_profile(self):
        print("Processing Profile...")
        self.profile = self.profile[self.profile["age"] != 118].copy()

        self.profile["became_member_on"] = pd.to_datetime(
            self.profile["became_member_on"], format="%Y%m%d"
        )
        max_date = self.profile["became_member_on"].max()
        self.profile["tenure_days"] = (
            max_date - self.profile["became_member_on"]
        ).dt.days

        unique_users = self.profile["id"].unique()
        self.user_mapper = {k: i for i, k in enumerate(unique_users)}
        self.profile["user_id"] = self.profile["id"].map(self.user_mapper)

        self.profile["gender_M"] = (self.profile["gender"] == "M").astype(int)

        self.user_feature_cols = ["age", "income", "tenure_days", "gender_M"]

        self.profile.dropna(subset=self.user_feature_cols, inplace=True)

        self.profile.drop(columns=["id", "gender", "became_member_on"], inplace=True)

    def process_transcript(self):
        print("Processing Transcript...")

        def parse_offer_id(val):
            if "offer_id" in val:
                return val["offer_id"]
            if "offer id" in val:
                return val["offer id"]
            return None

        def parse_amount(val):
            return val.get("amount", 0)

        self.transcript["offer_id_hash"] = self.transcript["value"].apply(
            parse_offer_id
        )
        self.transcript["amount"] = self.transcript["value"].apply(parse_amount)

        self.transcript["user_id"] = self.transcript["person"].map(self.user_mapper)
        self.transcript["action"] = self.transcript["offer_id_hash"].map(
            self.offer_mapper
        )

        self.transcript = self.transcript.dropna(subset=["user_id"]).copy()
        self.transcript["user_id"] = self.transcript["user_id"].astype(int)

        self.transcript.drop(columns=["person", "value"], inplace=True)

    def create_episodes(self, target_event="transaction"):
        print(f"Creating Episodes (Target: {target_event})...")
        df = self.transcript.sort_values(["user_id", "time"])
        episodes = []
        user_groups = df.groupby("user_id")
        offer_durations = self.portfolio.set_index("action")["duration_hours"].to_dict()

        for uid, group in tqdm(user_groups, desc="User Processing"):
            group = group.to_dict("records")
            for i, event in enumerate(group):
                if event["event"] == "offer received":
                    action = event["action"]
                    start_time = event["time"]
                    duration = offer_durations.get(action, 0)
                    end_time = start_time + duration

                    observed_time = duration
                    status = 0

                    for future_event in group[i + 1 :]:
                        if future_event["time"] > end_time:
                            break
                        if target_event == "transaction":
                            if future_event["event"] == "transaction":
                                observed_time = future_event["time"] - start_time
                                status = 1
                                break
                        elif target_event == "offer viewed":
                            if (
                                future_event["event"] == "offer viewed"
                                and future_event["action"] == action
                            ):
                                observed_time = future_event["time"] - start_time
                                status = 1
                                break

                    episodes.append(
                        {
                            "user_id": uid,
                            "action": int(action),
                            "T": observed_time,
                            "event": status,
                        }
                    )

        df_episodes = pd.DataFrame(episodes)
        df_episodes = pd.merge(df_episodes, self.profile, on="user_id", how="left")
        df_episodes = pd.merge(df_episodes, self.portfolio, on="action", how="left")

        df_episodes["cost"] = df_episodes.apply(
            lambda row: row["reward"] if row["event"] == 1 else 0, axis=1
        )

        drop_cols = ["user_id", "offer_type"]
        df_episodes.drop(columns=drop_cols, inplace=True, errors="ignore")
        df_episodes.fillna(0, inplace=True)

        return df_episodes

    def execute_pipeline(self):
        self.load_data()
        self.process_portfolio()
        self.process_profile()
        self.process_transcript()
        df_final = self.create_episodes(target_event="transaction")
        return df_final, self.user_feature_cols, self.portfolio_feature_cols


class StarbucksGroundTruth:
    def __init__(self, random_state=42):
        self.model = RandomSurvivalForest(
            n_estimators=100,
            min_samples_leaf=10,
            max_depth=7,
            random_state=random_state,
            n_jobs=-1,
        )
        self.scaler = StandardScaler()
        self.unique_times = None
        self.feature_cols = None

    def fit(self, df_env, feature_cols):
        print("Fitting Ground Truth Model (RSF)...")
        self.feature_cols = feature_cols
        X = df_env[feature_cols].copy()

        y = Surv.from_arrays(
            event=df_env["event"].astype(bool).values, time=df_env["T"].values
        )

        X_scaled = self.scaler.fit_transform(X)
        self.model.fit(X_scaled, y)
        self.unique_times = self.model.unique_times_
        print(f"GT Model C-index: {self.model.score(X_scaled, y):.4f}")

    def _apply_nonlinear_boost(self, X_df, action_array, values):
        new_values = values.astype(np.float64).copy()

        is_target_action = action_array == 0
        cond_income = X_df["income"] > 80000
        cond_age = X_df["age"] < 50
        cond_gender = X_df["gender_M"] == 1

        target_mask = is_target_action & cond_income & cond_age & cond_gender

        if np.isscalar(new_values):
            if target_mask.any():
                new_values *= 0.2
        else:
            new_values[target_mask] *= 0.2

        return new_values

    def predict_true_rmst(
        self, df_eval, portfolio_master, user_feature_cols, n_actions=10, tau=100.0
    ):
        n_samples = len(df_eval)
        rmst_matrix = np.zeros((n_samples, n_actions))

        valid_times = self.unique_times[self.unique_times <= tau]
        if len(valid_times) == 0:
            valid_times = np.array([0.0, tau])
        elif valid_times[0] > 0:
            valid_times = np.insert(valid_times, 0, 0.0)

        portfolio_dict = portfolio_master.set_index("action").to_dict("index")

        for a in range(n_actions):
            X_counterfactual = df_eval[user_feature_cols].copy()
            X_counterfactual["action"] = a

            pf_feats = portfolio_dict[a]
            for col, val in pf_feats.items():
                X_counterfactual[col] = val

            X_model_input = X_counterfactual[self.feature_cols]
            X_scaled = self.scaler.transform(X_model_input)
            surv_funcs = self.model.predict_survival_function(X_scaled)

            rmst_list = []
            for fn in surv_funcs:
                probs = fn(valid_times)
                rmst = np.trapezoid(probs, valid_times)
                rmst_list.append(rmst)

            rmst_vals = np.array(rmst_list)

            rmst_vals = self._apply_nonlinear_boost(
                X_counterfactual, np.full(n_samples, a), rmst_vals
            )

            rmst_matrix[:, a] = rmst_vals

        return rmst_matrix


def inject_covariate_dependent_censoring(df, random_state=42):
    rng = np.random.RandomState(random_state)
    income_norm = (df["income"] - df["income"].mean()) / df["income"].std()
    age_norm = (df["age"] - df["age"].mean()) / df["age"].std()
    base_lambda = 1.0 / 120.0

    covariate_effect = np.exp(-0.8 * income_norm - 0.3 * age_norm)

    lambdas = base_lambda * covariate_effect

    C = rng.exponential(scale=1.0 / lambdas)

    T_original = df["T"].values
    Event_original = df["event"].values

    is_censored_by_random = C < T_original
    T_new = np.where(is_censored_by_random, C, T_original)
    Event_new = np.where(is_censored_by_random, 0, Event_original)

    df_new = df.copy()
    df_new["T"] = T_new
    df_new["event"] = Event_new

    return df_new


def main():
    if not (DATA_DIR / "portfolio.json").exists():
        print(f"Error: Data files not found in {DATA_DIR}")
        return

    processor = StarbucksDataProcessor(DATA_DIR)
    df_all, user_cols, portfolio_cols = processor.execute_pipeline()

    all_feature_cols = user_cols + portfolio_cols + ["action"]
    portfolio_master = df_all[["action"] + portfolio_cols].drop_duplicates("action")

    df_env, df_pool = train_test_split(df_all, test_size=0.4, random_state=RANDOM_STATE)

    gt_env = StarbucksGroundTruth(random_state=RANDOM_STATE)
    gt_env.fit(df_env, [c for c in all_feature_cols if c in df_env.columns])

    TAU = 120.0

    results_list = []

    print(f"\nStarting Experiments ({N_SEEDS} trials, Sample Size={SAMPLE_SIZE})...")

    for seed in tqdm(range(N_SEEDS), desc="Experiments"):
        df_eval = df_pool.sample(n=SAMPLE_SIZE, random_state=seed)

        true_rmst_matrix = gt_env.predict_true_rmst(
            df_eval, portfolio_master, user_cols, n_actions=10, tau=TAU
        )
        best_actions = np.argmin(true_rmst_matrix, axis=1)
        EPSILON = 0.1
        n_samples = len(df_eval)
        n_actions = 10
        pi_e_probs = np.ones((n_samples, n_actions)) * (EPSILON / n_actions)
        pi_e_probs[np.arange(n_samples), best_actions] += 1.0 - EPSILON

        gt_value = np.mean(np.sum(pi_e_probs * true_rmst_matrix, axis=1))

        df_eval_censored = inject_covariate_dependent_censoring(
            df_eval, random_state=seed
        )

        df_eval_scaled = df_eval_censored.copy()
        numeric_cols = ["age", "income", "tenure_days"]
        safe_user_cols = [c for c in user_cols if c not in portfolio_cols]
        valid_numeric = [c for c in numeric_cols if c in safe_user_cols]

        scaler = StandardScaler()
        df_eval_scaled[valid_numeric] = scaler.fit_transform(
            df_eval_censored[valid_numeric]
        )

        wrapper = NuisanceModelWrapper()

        wrapper.fit_all(
            train_data=df_eval_scaled,
            context_cols=safe_user_cols,
            action_col="action",
            time_col="T",
            event_col="event",
        )

        estimators = {
            "DM": DMEstimator(wrapper, tau=TAU, n_time_grids=50),
            "IPS": IPSEstimator(wrapper, tau=TAU, n_time_grids=50),
            "DR": DREstimator(wrapper, tau=TAU, n_time_grids=50),
            "IPCW-IPS": IPCWIPSEstimator(wrapper, tau=TAU, n_time_grids=50),
            "IPCW-DR": IPCWDREstimator(wrapper, tau=TAU, n_time_grids=50),
        }

        res = {"seed": seed, "ground_truth": gt_value}
        for name, est in estimators.items():
            try:
                val = est.estimate(df_eval_scaled, pi_e_probs)
                res[name] = val
            except Exception:
                res[name] = np.nan
        results_list.append(res)

    df_results = pd.DataFrame(results_list)
    print("\n--- Aggregated Results (MSE, Bias^2, Variance) ---")

    metrics = []
    est_names = ["DM", "IPS", "DR", "IPCW-IPS", "IPCW-DR"]

    for est in est_names:
        if est not in df_results.columns:
            continue

        valid = df_results[[est, "ground_truth"]].dropna()
        if len(valid) == 0:
            continue

        preds = valid[est].values
        gts = valid["ground_truth"].values

        mse = np.mean((preds - gts) ** 2)
        bias_sq = (np.mean(preds) - np.mean(gts)) ** 2
        variance = np.var(preds)

        metrics.append(
            {"Estimator": est, "MSE": mse, "Bias^2": bias_sq, "Variance": variance}
        )

    df_metrics = pd.DataFrame(metrics)
    print(df_metrics.to_string(index=False, float_format="%.4f"))

    df_metrics.to_csv(DATA_DIR / "ope_metrics_final.csv", index=False)


if __name__ == "__main__":
    main()


==> anc/src/utils.py <==
import logging
import sys
from pathlib import Path
import matplotlib.pyplot as plt


def setup_shared_logger(log_file_path: str):
    path_obj = Path(log_file_path)

    if not path_obj.parent.exists():
        path_obj.parent.mkdir(parents=True, exist_ok=True)

    logger = logging.getLogger()
    logger.setLevel(logging.INFO)

    if logger.hasHandlers():
        logger.handlers.clear()

    formatter = logging.Formatter(
        "[%(asctime)s] %(levelname)s [%(filename)s]: %(message)s",
        datefmt="%Y-%m-%d %H:%M:%S",
    )

    ch = logging.StreamHandler(sys.stdout)
    ch.setFormatter(formatter)
    logger.addHandler(ch)

    fh = logging.FileHandler(path_obj, mode="a")
    fh.setFormatter(formatter)
    logger.addHandler(fh)

    return logger


def plot_settings():
    plt.rcParams["font.family"] = "Times New Roman"
    plt.rcParams["mathtext.fontset"] = "stix"

    plt.rcParams["font.size"] = 10
    plt.rcParams["axes.titlesize"] = 10
    plt.rcParams["axes.labelsize"] = 10
    plt.rcParams["xtick.labelsize"] = 8
    plt.rcParams["ytick.labelsize"] = 8
    plt.rcParams["legend.fontsize"] = 10

    plt.rcParams["xtick.direction"] = "in"
    plt.rcParams["ytick.direction"] = "in"
    plt.rcParams["axes.linewidth"] = 1.0
    plt.rcParams["axes.grid"] = True

    plt.rcParams["legend.fancybox"] = False
    plt.rcParams["legend.framealpha"] = 1
    plt.rcParams["legend.edgecolor"] = "black"
    plt.rcParams["legend.handlelength"] = 2
    plt.rcParams["legend.labelspacing"] = 1.0
    plt.rcParams["legend.handletextpad"] = 1.5
    plt.rcParams["legend.markerscale"] = 1.2

    plt.rcParams["figure.dpi"] = 300
    plt.rcParams["pdf.fonttype"] = 42
    plt.rcParams["ps.fonttype"] = 42


==> anc/src/visualize_ope.py <==
import argparse
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np
from pathlib import Path
import sys

import utils

utils.plot_settings()


def visualize_ope_results(
    csv_path: str,
    x_col: str = None,
    log_scale: bool = True,
    show_legend: bool = True,
    n_seeds: int = 100,
    show_ci: bool = True,
):
    path = Path(csv_path)
    if not path.exists():
        print(f"File not found: {csv_path}")
        return

    df = pd.read_csv(path)

    target_metrics = ["MSE", "Bias^2", "Variance"]

    if x_col is None:
        metric_related_cols = []
        for c in df.columns:
            for m in target_metrics:
                if m in c:
                    metric_related_cols.append(c)
                    break

        param_cols = [c for c in df.columns if c not in metric_related_cols]
        varying_params = [c for c in param_cols if df[c].nunique() > 1]

        if varying_params:
            x_col = varying_params[0]
        elif param_cols:
            x_col = param_cols[0]
        else:
            print("Could not determine x-axis column.")
            return

    print(f"X-axis: {x_col}")

    estimators_set = set()
    for c in df.columns:
        for m in target_metrics:
            if c.endswith(f"_{m}"):
                est = c[: -(len(m) + 1)]
                estimators_set.add(est)

    style_estimators = sorted(list(estimators_set))
    palette = sns.color_palette("colorblind", n_colors=len(style_estimators))
    markers = ["o", "s", "^", "D", "v", "<", ">", "p", "*", "h"]
    linestyles = ["-", "--", "-.", ":", "-"]

    style_map = {}
    for i, est in enumerate(style_estimators):
        style_map[est] = {
            "color": palette[i % len(palette)],
            "marker": markers[i % len(markers)],
            "linestyle": linestyles[i % len(linestyles)],
        }

    desired_order = ["DM", "IPS", "DR", "IPCW-IPS", "IPCW-DR"]
    plot_estimators = sorted(
        list(estimators_set),
        key=lambda x: (desired_order.index(x) if x in desired_order else 999, x),
    )

    rows = []
    for _, row in df.iterrows():
        x_val = row[x_col]
        for est in plot_estimators:
            for m in target_metrics:
                mean_col = f"{est}_{m}"
                std_col = f"{est}_{m}_Std"

                if mean_col in df.columns:
                    val = row[mean_col]
                    std = row[std_col] if std_col in df.columns else 0.0

                    rows.append(
                        {
                            "x": x_val,
                            "Estimator": est,
                            "Metric": m,
                            "Value": val,
                            "Std": std,
                        }
                    )

    long_df = pd.DataFrame(rows)

    if long_df.empty:
        print("No data to visualize.")
        return

    unique_metrics = [m for m in target_metrics if m in long_df["Metric"].unique()]
    n_metrics = len(unique_metrics)

    FONT_SIZES = {
        "title": 18,
        "label": 16,
        "tick": 14,
        "legend": 18,
    }

    fig, axes = plt.subplots(
        1, n_metrics, figsize=(5.0 * n_metrics, 3.5), constrained_layout=True
    )

    if n_metrics == 1:
        axes = [axes]
    elif isinstance(axes, np.ndarray):
        axes = axes.flatten()

    for ax, metric in zip(axes, unique_metrics):
        metric_df = long_df[long_df["Metric"] == metric]

        for est in plot_estimators:
            dat = metric_df[metric_df["Estimator"] == est].sort_values("x")
            if dat.empty:
                continue

            style = style_map.get(est, {})

            ax.plot(
                dat["x"],
                dat["Value"],
                marker=style.get("marker", "o"),
                label=est,
                color=style.get("color", "black"),
                linewidth=2.0,
                markersize=8,
                linestyle=style.get("linestyle", "-"),
            )

            if show_ci and dat["Std"].sum() > 0:
                se = dat["Std"] / np.sqrt(n_seeds)
                ci_width = 1.96 * se
                lower = dat["Value"] - ci_width
                upper = dat["Value"] + ci_width
                ax.fill_between(
                    dat["x"],
                    lower,
                    upper,
                    color=style.get("color", "black"),
                    alpha=0.2,
                    edgecolor=None,
                )

        if log_scale:
            ax.set_yscale("log")

        if pd.api.types.is_numeric_dtype(df[x_col]):
            ax.xaxis.set_major_formatter(ticker.ScalarFormatter())

        ax.set_title(metric, fontsize=FONT_SIZES["title"])
        ax.set_xlabel(x_col, fontsize=FONT_SIZES["label"])

        ax.tick_params(axis="both", which="major", labelsize=FONT_SIZES["tick"])

        ax.grid(True, linestyle="--", alpha=0.6)
        sns.despine(ax=ax)

    if show_legend:
        handles_dict = {}
        for ax in axes:
            h, l = ax.get_legend_handles_labels()
            for handle, label in zip(h, l):
                if label not in handles_dict:
                    handles_dict[label] = handle

        final_handles = []
        final_labels = []
        for est in plot_estimators:
            if est in handles_dict:
                final_handles.append(handles_dict[est])
                final_labels.append(est)

        fig.legend(
            final_handles,
            final_labels,
            loc="upper center",
            bbox_to_anchor=(0.5, 1.25),
            ncol=len(final_handles),
            frameon=True,
            facecolor="#EEEEEE",
            edgecolor="black",
            fontsize=FONT_SIZES["legend"],
        )

    output_suffix = f"_{x_col}"
    pdf_path = path.parent / f"ope_comparison{output_suffix}.pdf"
    png_path = path.parent / f"ope_comparison{output_suffix}.png"

    plt.savefig(pdf_path, dpi=300, bbox_inches="tight")
    plt.savefig(png_path, dpi=300, bbox_inches="tight")
    plt.close(fig)

    print(f"Saved: {pdf_path.name}")


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--csv-path", type=str, required=True, help="Path to aggregated_metrics.csv"
    )
    parser.add_argument("--x-col", type=str, default=None, help="Name of x-axis column")
    parser.add_argument(
        "--no-log-scale", action="store_true", help="Disable log scale for Y-axis"
    )
    parser.add_argument("--hide-legend", action="store_true", help="Hide legend")
    parser.add_argument(
        "--n-seeds",
        type=int,
        default=100,
        help="Number of seeds for CI calculation (default: 100)",
    )
    parser.add_argument(
        "--no-ci", action="store_true", help="Do not show confidence intervals"
    )

    args = parser.parse_args()

    visualize_ope_results(
        csv_path=args.csv_path,
        x_col=args.x_col,
        log_scale=not args.no_log_scale,
        show_legend=not args.hide_legend,
        n_seeds=args.n_seeds,
        show_ci=not args.no_ci,
    )


==> anc/src/visualize_opl.py <==
import argparse
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import numpy as np
from pathlib import Path

import utils

utils.plot_settings()


def _parse_learner_and_metric(col_name: str, target_metrics: list) -> tuple:
    base = col_name[:-5] if col_name.endswith("_Mean") else col_name
    found_metric = "Unknown"
    learner = base
    for m in target_metrics:
        suffix = f"_{m}"
        if base.endswith(suffix):
            found_metric = m
            learner = base[: -len(suffix)]
            break
    return learner, found_metric


def get_consistent_styles():
    ope_to_opl = {
        "DM": "Regression",
        "IPS": "IPS",
        "DR": "DR",
        "IPCW-IPS": "IPCW-IPS",
        "IPCW-DR": "IPCW-DR",
    }

    ope_sorted_keys = ["DM", "DR", "IPCW-DR", "IPCW-IPS", "IPS"]

    palette = sns.color_palette("colorblind", n_colors=len(ope_sorted_keys))
    markers = ["o", "s", "^", "D", "v"]
    linestyles = ["-", "--", "-.", ":", "-"]

    palette_dict = {}
    markers_dict = {}
    dashes_dict = {}

    for i, ope_name in enumerate(ope_sorted_keys):
        opl_name = ope_to_opl.get(ope_name, ope_name)

        palette_dict[opl_name] = palette[i % len(palette)]
        markers_dict[opl_name] = markers[i % len(markers)]

        ls = linestyles[i % len(linestyles)]
        if ls == "-":
            dashes_dict[opl_name] = ""
        elif ls == "--":
            dashes_dict[opl_name] = (4, 1.5)
        elif ls == "-.":
            dashes_dict[opl_name] = (4, 1.5, 1, 1.5)
        elif ls == ":":
            dashes_dict[opl_name] = (1, 1)
        else:
            dashes_dict[opl_name] = ""

    return palette_dict, markers_dict, dashes_dict


def visualize_opl_results(
    csv_path: str,
    x_col: str = None,
    log_scale: bool = False,
    show_legend: bool = True,
    trim_margin: bool = False,
    y_min: float = None,
    y_max: float = None,
):
    path = Path(csv_path)
    if not path.exists():
        return

    df = pd.read_csv(path)
    target_metrics = ["Ratio", "Cost"]
    metric_cols = [c for c in df.columns if c.endswith("_Mean") or c.endswith("_Ratio")]
    param_cols = [
        c for c in df.columns if c not in metric_cols and not c.endswith("_Std")
    ]

    if x_col is None:
        varying_params = [c for c in param_cols if df[c].nunique() > 1]
        if not varying_params:
            return
        x_col = sorted(varying_params, key=lambda x: df[x].nunique(), reverse=True)[0]

    df_melted = df.melt(
        id_vars=param_cols, value_vars=metric_cols, var_name="L_M_S", value_name="Value"
    )
    df_melted[["Learner", "Metric"]] = df_melted["L_M_S"].apply(
        lambda x: pd.Series(_parse_learner_and_metric(x, target_metrics))
    )
    df_melted = df_melted[df_melted["Metric"].isin(target_metrics)]

    preferred_order = ["Regression", "IPS", "DR", "IPCW-IPS", "IPCW-DR"]
    present_learners = df_melted["Learner"].unique()

    learner_order = sorted(
        present_learners,
        key=lambda x: preferred_order.index(x) if x in preferred_order else 999,
    )

    palette_dict, markers_dict, dashes_dict = get_consistent_styles()

    FIG_WIDTH = 3.5
    FIG_HEIGHT = 2.0

    MARGIN_LEFT = 0.18
    MARGIN_RIGHT = 0.95
    MARGIN_BOTTOM = 0.20

    if not trim_margin:
        MARGIN_TOP = 0.75
    else:
        MARGIN_TOP = 0.95

    existing_metrics = [m for m in target_metrics if m in df_melted["Metric"].unique()]

    for metric in existing_metrics:
        subset = df_melted[df_melted["Metric"] == metric]
        if subset.empty:
            continue

        fig, ax = plt.subplots(figsize=(FIG_WIDTH, FIG_HEIGHT))

        fig.subplots_adjust(
            left=MARGIN_LEFT, right=MARGIN_RIGHT, bottom=MARGIN_BOTTOM, top=MARGIN_TOP
        )

        sns.lineplot(
            data=subset,
            x=x_col,
            y="Value",
            hue="Learner",
            style="Learner",
            hue_order=learner_order,
            style_order=learner_order,
            palette=palette_dict,
            markers=markers_dict,
            dashes=dashes_dict,
            linewidth=1.5,
            markersize=6,
            ax=ax,
        )

        if log_scale:
            ax.set_yscale("log")

        if y_min is not None or y_max is not None:
            ax.set_ylim(bottom=y_min, top=y_max)

        ax.xaxis.set_major_locator(
            ticker.MaxNLocator(nbins="auto", steps=[1, 2, 5, 10])
        )
        ax.xaxis.set_major_formatter(ticker.ScalarFormatter())

        ax.set_xlabel(x_col, fontsize=10)
        ax.set_ylabel(metric, fontsize=10)

        ax.grid(True, linestyle="--", alpha=0.6)
        sns.despine(ax=ax)

        if show_legend and not trim_margin:
            if ax.get_legend():
                ax.get_legend().remove()

            ax.legend(
                loc="lower center",
                bbox_to_anchor=(0.5, 1.05),
                ncol=3,
                fontsize=9,
                frameon=True,
                facecolor="#EEEEEE",
                edgecolor="black",
                borderaxespad=0,
                columnspacing=0.8,
                handletextpad=0.3,
                handlelength=1.2,
                borderpad=0.3,
            )
        else:
            if ax.get_legend():
                ax.get_legend().remove()

        suffix = f"_{x_col}_{metric}"
        if trim_margin:
            suffix += "_trimmed"
        elif not show_legend:
            suffix += "_hidden"

        pdf_path = path.parent / f"opl_comparison{suffix}.pdf"
        png_path = path.parent / f"opl_comparison{suffix}.png"

        plt.savefig(pdf_path, dpi=300)
        plt.savefig(png_path, dpi=300)
        plt.close(fig)

        print(f"Saved: {pdf_path.name}")


def visualize_learning_curve(csv_path: str, budget: float):
    path = Path(csv_path)
    if not path.exists():
        return
    df = pd.read_csv(path)
    available_cols = [c for c in ["cost", "lambda", "rmst"] if c in df.columns]

    if not available_cols:
        return

    df_melted = df.melt(
        id_vars=["epoch"],
        value_vars=available_cols,
        var_name="Metric",
        value_name="Value",
    )
    metric_labels = {"cost": "Cost", "lambda": "Lambda", "rmst": "RMST"}
    df_melted["Metric"] = df_melted["Metric"].map(metric_labels)

    sns.set_palette("colorblind")

    FIG_WIDTH = 3.5
    FIG_HEIGHT = 2.0
    MARGIN_LEFT = 0.18
    MARGIN_RIGHT = 0.95
    MARGIN_BOTTOM = 0.20
    MARGIN_TOP = 0.85

    unique_metrics = df_melted["Metric"].unique()

    for metric in unique_metrics:
        subset = df_melted[df_melted["Metric"] == metric]

        fig, ax = plt.subplots(figsize=(FIG_WIDTH, FIG_HEIGHT))
        fig.subplots_adjust(
            left=MARGIN_LEFT, right=MARGIN_RIGHT, bottom=MARGIN_BOTTOM, top=MARGIN_TOP
        )

        sns.lineplot(data=subset, x="epoch", y="Value", linewidth=1.5, ax=ax)

        if metric == "Cost":
            ax.axhline(
                y=budget,
                color="red",
                linestyle="--",
                linewidth=1.0,
                label=f"B={budget}",
            )
            ax.legend(
                loc="upper right",
                fontsize=10,
                frameon=True,
                facecolor="lightgray",
                edgecolor="black",
            )

        ax.set_xlabel("Epoch", fontsize=10)
        ax.set_ylabel(metric, fontsize=10)
        ax.grid(True, linestyle="--", alpha=0.6)
        sns.despine(ax=ax)

        suffix = f"_{metric}"
        pdf_path = path.parent / f"learning_curve_{path.stem}{suffix}.pdf"
        png_path = path.parent / f"learning_curve_{path.stem}{suffix}.png"

        plt.savefig(pdf_path, dpi=300)
        plt.savefig(png_path, dpi=300)
        plt.close(fig)

        print(f"Saved: {pdf_path.name}")


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--csv-path", type=str, required=True)
    parser.add_argument("--x-col", type=str, default=None)
    parser.add_argument("--hide-legend", action="store_true")
    parser.add_argument("--trim-margin", action="store_true")
    parser.add_argument("--budget", type=float, default=0.5)

    parser.add_argument("--y-min", type=float, default=None)
    parser.add_argument("--y-max", type=float, default=None)

    args = parser.parse_args()

    if "history" in args.csv_path:
        visualize_learning_curve(args.csv_path, args.budget)
    else:
        visualize_opl_results(
            args.csv_path,
            args.x_col,
            show_legend=not args.hide_legend,
            trim_margin=args.trim_margin,
            y_min=args.y_min,
            y_max=args.y_max,
        )

